Rational linear subspaces of hypersurfaces over finite fields

Let $X \subset \mathbb{P}^n$ be a hypersurface of degree $d$ defined over a finite field of characteristic $p > 0$. We prove that if $n \ge r + \binom{d+r}{r+1}$, then $X$ contains a rational $r$-plane. We prove better bounds when $X$ is smooth and $p$ is sufficiently large. We also present experimental data regarding the existence of rational lines on cubic threefolds over $\mathbb{F}_7$, $\mathbb{F}_8$, and $\mathbb{F}_9$. In particular, we construct an example of a smooth cubic threefold over $\mathbb{F}_7$ with exactly $8$ rational lines. It remains an open question whether smooth cubic threefolds over $\mathbb{F}_7$, $\mathbb{F}_8$, and $\mathbb{F}_9$ always contain a rational line.

==> histograms/hist_10k_smooth_3folds_q_7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    246337,       5136]
NotebookOptionsPosition[    245754,       5118]
NotebookOutlinePosition[    246145,       5134]
CellTagsIndexPosition[    246102,       5131]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "31", ",", "59", ",", "70", ",", "38", ",", "53", ",", "84", ",", "73", 
     ",", "78", ",", "41", ",", "143", ",", "57", ",", "24", ",", "46", ",", 
     "52", ",", "44", ",", "65", ",", "20", ",", "92", ",", "57", ",", "53", 
     ",", "89", ",", "56", ",", "59", ",", "74", ",", "36", ",", "42", ",", 
     "47", ",", "35", ",", "34", ",", "41", ",", "63", ",", "89", ",", "51", 
     ",", "41", ",", "71", ",", "37", ",", "43", ",", "60", ",", "66", ",", 
     "81", ",", "30", ",", "64", ",", "67", ",", "61", ",", "124", ",", "54", 
     ",", "86", ",", "50", ",", "32", ",", "56", ",", "40", ",", "85", ",", 
     "69", ",", "73", ",", "47", ",", "71", ",", "78", ",", "65", ",", "44", 
     ",", "52", ",", "55", ",", "81", ",", "44", ",", "78", ",", "31", ",", 
     "56", ",", "33", ",", "68", ",", "59", ",", "43", ",", "28", ",", "45", 
     ",", "59", ",", "49", ",", "48", ",", "49", ",", "65", ",", "54", ",", 
     "72", ",", "34", ",", "30", ",", "47", ",", "40", ",", "57", ",", "41", 
     ",", "39", ",", "53", ",", "37", ",", "66", ",", "72", ",", "81", ",", 
     "24", ",", "114", ",", "95", ",", "39", ",", "66", ",", "34", ",", "65", 
     ",", "57", ",", "41", ",", "30", ",", "74", ",", "74", ",", "52", ",", 
     "56", ",", "97", ",", "94", ",", "35", ",", "27", ",", "44", ",", "90", 
     ",", "39", ",", "29", ",", "78", ",", "41", ",", "52", ",", "50", ",", 
     "51", ",", "95", ",", "90", ",", "42", ",", "60", ",", "33", ",", "39", 
     ",", "41", ",", "68", ",", "49", ",", "33", ",", "62", ",", "57", ",", 
     "32", ",", "44", ",", "48", ",", "87", ",", "47", ",", "86", ",", "50", 
     ",", "41", ",", "95", ",", "91", ",", "43", ",", "60", ",", "77", ",", 
     "30", ",", "134", ",", "78", ",", "97", ",", "62", ",", "62", ",", "69", 
     ",", "55", ",", "84", ",", "104", ",", "63", ",", "36", ",", "70", ",", 
     "51", ",", "52", ",", "43", ",", "80", ",", "40", ",", "85", ",", "81", 
     ",", "67", ",", "35", ",", "20", ",", "50", ",", "84", ",", "30", ",", 
     "50", ",", "54", ",", "57", ",", "85", ",", "86", ",", "30", ",", "46", 
     ",", "100", ",", "45", ",", "44", ",", "94", ",", "82", ",", "67", ",", 
     "53", ",", "71", ",", "64", ",", "35", ",", "34", ",", "23", ",", "47", 
     ",", "63", ",", "56", ",", "60", ",", "53", ",", "55", ",", "73", ",", 
     "63", ",", "67", ",", "62", ",", "46", ",", "43", ",", "33", ",", "48", 
     ",", "80", ",", "38", ",", "59", ",", "40", ",", "62", ",", "82", ",", 
     "26", ",", "37", ",", "69", ",", "60", ",", "67", ",", "84", ",", "75", 
     ",", "52", ",", "43", ",", "59", ",", "48", ",", "51", ",", "52", ",", 
     "65", ",", "44", ",", "41", ",", "50", ",", "22", ",", "65", ",", "33", 
     ",", "40", ",", "37", ",", "81", ",", "98", ",", "38", ",", "44", ",", 
     "70", ",", "85", ",", "54", ",", "36", ",", "34", ",", "47", ",", "39", 
     ",", "53", ",", "35", ",", "40", ",", "54", ",", "54", ",", "54", ",", 
     "72", ",", "136", ",", "38", ",", "58", ",", "42", ",", "53", ",", "64", 
     ",", "77", ",", "38", ",", "69", ",", "16", ",", "52", ",", "63", ",", 
     "45", ",", "65", ",", "56", ",", "40", ",", "41", ",", "28", ",", "31", 
     ",", "28", ",", "86", ",", "35", ",", "52", ",", "41", ",", "43", ",", 
     "28", ",", "44", ",", "56", ",", "73", ",", "56", ",", "32", ",", "209", 
     ",", "64", ",", "80", ",", "58", ",", "27", ",", "33", ",", "70", ",", 
     "70", ",", "37", ",", "74", ",", "56", ",", "62", ",", "144", ",", "103",
      ",", "28", ",", "47", ",", "35", ",", "23", ",", "45", ",", "134", ",", 
     "64", ",", "50", ",", "38", ",", "52", ",", "85", ",", "138", ",", "81", 
     ",", "68", ",", "44", ",", "31", ",", "42", ",", "49", ",", "75", ",", 
     "104", ",", "60", ",", "36", ",", "81", ",", "43", ",", "26", ",", "29", 
     ",", "29", ",", "44", ",", "31", ",", "58", ",", "61", ",", "75", ",", 
     "34", ",", "48", ",", "54", ",", "31", ",", "54", ",", "100", ",", "59", 
     ",", "81", ",", "53", ",", "38", ",", "66", ",", "35", ",", "58", ",", 
     "44", ",", "64", ",", "27", ",", "31", ",", "35", ",", "41", ",", "50", 
     ",", "47", ",", "104", ",", "65", ",", "81", ",", "27", ",", "61", ",", 
     "93", ",", "38", ",", "37", ",", "76", ",", "79", ",", "49", ",", "64", 
     ",", "60", ",", "40", ",", "34", ",", "50", ",", "57", ",", "36", ",", 
     "26", ",", "54", ",", "59", ",", "70", ",", "50", ",", "49", ",", "72", 
     ",", "58", ",", "50", ",", "84", ",", "88", ",", "40", ",", "39", ",", 
     "39", ",", "64", ",", "63", ",", "24", ",", "45", ",", "70", ",", "44", 
     ",", "25", ",", "55", ",", "51", ",", "43", ",", "87", ",", "60", ",", 
     "58", ",", "100", ",", "25", ",", "54", ",", "28", ",", "65", ",", "37", 
     ",", "49", ",", "75", ",", "45", ",", "107", ",", "38", ",", "38", ",", 
     "88", ",", "69", ",", "82", ",", "56", ",", "65", ",", "46", ",", "47", 
     ",", "43", ",", "47", ",", "45", ",", "64", ",", "35", ",", "74", ",", 
     "106", ",", "69", ",", "47", ",", "55", ",", "86", ",", "82", ",", "86", 
     ",", "41", ",", "50", ",", "74", ",", "61", ",", "43", ",", "77", ",", 
     "37", ",", "65", ",", "33", ",", "65", ",", "52", ",", "81", ",", "39", 
     ",", "42", ",", "127", ",", "57", ",", "77", ",", "52", ",", "54", ",", 
     "62", ",", "58", ",", "23", ",", "68", ",", "54", ",", "98", ",", "84", 
     ",", "45", ",", "63", ",", "49", ",", "97", ",", "58", ",", "76", ",", 
     "54", ",", "51", ",", "22", ",", "84", ",", "56", ",", "30", ",", "48", 
     ",", "56", ",", "40", ",", "56", ",", "51", ",", "42", ",", "62", ",", 
     "70", ",", "38", ",", "26", ",", "41", ",", "58", ",", "69", ",", "58", 
     ",", "41", ",", "70", ",", "34", ",", "48", ",", "124", ",", "48", ",", 
     "49", ",", "39", ",", "38", ",", "27", ",", "61", ",", "60", ",", "128", 
     ",", "53", ",", "76", ",", "41", ",", "63", ",", "53", ",", "46", ",", 
     "39", ",", "38", ",", "73", ",", "94", ",", "65", ",", "73", ",", "58", 
     ",", "37", ",", "47", ",", "83", ",", "87", ",", "41", ",", "28", ",", 
     "37", ",", "31", ",", "98", ",", "54", ",", "84", ",", "33", ",", "32", 
     ",", "34", ",", "26", ",", "52", ",", "43", ",", "87", ",", "70", ",", 
     "54", ",", "54", ",", "35", ",", "31", ",", "61", ",", "46", ",", "97", 
     ",", "52", ",", "90", ",", "65", ",", "57", ",", "57", ",", "56", ",", 
     "49", ",", "44", ",", "45", ",", "70", ",", "69", ",", "50", ",", "80", 
     ",", "44", ",", "73", ",", "85", ",", "33", ",", "84", ",", "56", ",", 
     "33", ",", "126", ",", "44", ",", "31", ",", "71", ",", "70", ",", "33", 
     ",", "70", ",", "33", ",", "62", ",", "111", ",", "86", ",", "80", ",", 
     "64", ",", "46", ",", "66", ",", "45", ",", "32", ",", "42", ",", "44", 
     ",", "47", ",", "42", ",", "34", ",", "24", ",", "50", ",", "45", ",", 
     "75", ",", "53", ",", "29", ",", "64", ",", "75", ",", "35", ",", "56", 
     ",", "109", ",", "24", ",", "68", ",", "35", ",", "58", ",", "97", ",", 
     "44", ",", "35", ",", "38", ",", "45", ",", "59", ",", "67", ",", "50", 
     ",", "63", ",", "46", ",", "30", ",", "49", ",", "89", ",", "47", ",", 
     "66", ",", "52", ",", "46", ",", "110", ",", "25", ",", "49", ",", "62", 
     ",", "33", ",", "52", ",", "70", ",", "62", ",", "24", ",", "55", ",", 
     "35", ",", "37", ",", "71", ",", "52", ",", "53", ",", "55", ",", "91", 
     ",", "60", ",", "52", ",", "54", ",", "79", ",", "39", ",", "87", ",", 
     "86", ",", "66", ",", "58", ",", "31", ",", "42", ",", "70", ",", "16", 
     ",", "33", ",", "39", ",", "107", ",", "32", ",", "101", ",", "55", ",", 
     "72", ",", "41", ",", "40", ",", "37", ",", "42", ",", "60", ",", "98", 
     ",", "94", ",", "52", ",", "44", ",", "76", ",", "28", ",", "59", ",", 
     "36", ",", "66", ",", "54", ",", "73", ",", "96", ",", "35", ",", "74", 
     ",", "45", ",", "68", ",", "58", ",", "51", ",", "88", ",", "44", ",", 
     "51", ",", "79", ",", "50", ",", "55", ",", "114", ",", "79", ",", "84", 
     ",", "64", ",", "30", ",", "55", ",", "79", ",", "39", ",", "50", ",", 
     "78", ",", "57", ",", "44", ",", "102", ",", "53", ",", "57", ",", "84", 
     ",", "59", ",", "58", ",", "85", ",", "33", ",", "81", ",", "45", ",", 
     "38", ",", "99", ",", "49", ",", "66", ",", "60", ",", "38", ",", "47", 
     ",", "65", ",", "47", ",", "47", ",", "81", ",", "41", ",", "30", ",", 
     "42", ",", "74", ",", "132", ",", "60", ",", "100", ",", "50", ",", "55",
      ",", "39", ",", "56", ",", "75", ",", "53", ",", "60", ",", "74", ",", 
     "44", ",", "82", ",", "59", ",", "70", ",", "89", ",", "91", ",", "32", 
     ",", "44", ",", "38", ",", "73", ",", "45", ",", "20", ",", "82", ",", 
     "45", ",", "91", ",", "51", ",", "67", ",", "25", ",", "53", ",", "64", 
     ",", "41", ",", "50", ",", "56", ",", "28", ",", "55", ",", "41", ",", 
     "51", ",", "71", ",", "56", ",", "88", ",", "44", ",", "62", ",", "35", 
     ",", "70", ",", "92", ",", "45", ",", "102", ",", "66", ",", "33", ",", 
     "36", ",", "63", ",", "20", ",", "55", ",", "53", ",", "39", ",", "68", 
     ",", "86", ",", "38", ",", "74", ",", "73", ",", "62", ",", "33", ",", 
     "39", ",", "26", ",", "29", ",", "66", ",", "46", ",", "50", ",", "33", 
     ",", "93", ",", "51", ",", "58", ",", "34", ",", "40", ",", "46", ",", 
     "57", ",", "54", ",", "46", ",", "33", ",", "61", ",", "35", ",", "70", 
     ",", "66", ",", "39", ",", "39", ",", "43", ",", "45", ",", "34", ",", 
     "87", ",", "65", ",", "27", ",", "74", ",", "77", ",", "45", ",", "55", 
     ",", "75", ",", "50", ",", "40", ",", "35", ",", "57", ",", "105", ",", 
     "61", ",", "95", ",", "40", ",", "55", ",", "70", ",", "43", ",", "106", 
     ",", "54", ",", "50", ",", "48", ",", "68", ",", "59", ",", "66", ",", 
     "78", ",", "112", ",", "62", ",", "59", ",", "66", ",", "33", ",", "51", 
     ",", "45", ",", "42", ",", "28", ",", "68", ",", "44", ",", "62", ",", 
     "50", ",", "110", ",", "40", ",", "41", ",", "48", ",", "112", ",", "85",
      ",", "57", ",", "61", ",", "47", ",", "88", ",", "34", ",", "35", ",", 
     "36", ",", "75", ",", "44", ",", "69", ",", "42", ",", "21", ",", "51", 
     ",", "59", ",", "48", ",", "78", ",", "67", ",", "36", ",", "58", ",", 
     "96", ",", "32", ",", "92", ",", "56", ",", "131", ",", "56", ",", "48", 
     ",", "59", ",", "49", ",", "80", ",", "66", ",", "44", ",", "65", ",", 
     "46", ",", "40", ",", "72", ",", "73", ",", "81", ",", "60", ",", "60", 
     ",", "41", ",", "40", ",", "38", ",", "29", ",", "38", ",", "58", ",", 
     "57", ",", "94", ",", "60", ",", "57", ",", "44", ",", "43", ",", "81", 
     ",", "46", ",", "31", ",", "93", ",", "51", ",", "82", ",", "62", ",", 
     "50", ",", "60", ",", "31", ",", "31", ",", "48", ",", "32", ",", "19", 
     ",", "40", ",", "37", ",", "76", ",", "49", ",", "61", ",", "59", ",", 
     "50", ",", "64", ",", "64", ",", "53", ",", "40", ",", "42", ",", "53", 
     ",", "44", ",", "45", ",", "42", ",", "56", ",", "53", ",", "32", ",", 
     "43", ",", "56", ",", "27", ",", "48", ",", "55", ",", "86", ",", "46", 
     ",", "44", ",", "78", ",", "76", ",", "92", ",", "53", ",", "35", ",", 
     "29", ",", "90", ",", "83", ",", "49", ",", "52", ",", "66", ",", "64", 
     ",", "44", ",", "41", ",", "67", ",", "22", ",", "37", ",", "35", ",", 
     "52", ",", "104", ",", "44", ",", "45", ",", "23", ",", "100", ",", "16",
      ",", "42", ",", "27", ",", "87", ",", "115", ",", "37", ",", "41", ",", 
     "88", ",", "49", ",", "41", ",", "57", ",", "81", ",", "43", ",", "52", 
     ",", "53", ",", "33", ",", "43", ",", "58", ",", "44", ",", "41", ",", 
     "36", ",", "55", ",", "65", ",", "102", ",", "50", ",", "65", ",", "89", 
     ",", "28", ",", "47", ",", "30", ",", "55", ",", "65", ",", "51", ",", 
     "27", ",", "36", ",", "36", ",", "53", ",", "45", ",", "44", ",", "39", 
     ",", "60", ",", "25", ",", "91", ",", "106", ",", "52", ",", "29", ",", 
     "43", ",", "76", ",", "43", ",", "83", ",", "80", ",", "67", ",", "51", 
     ",", "65", ",", "100", ",", "41", ",", "50", ",", "35", ",", "64", ",", 
     "78", ",", "80", ",", "81", ",", "26", ",", "49", ",", "35", ",", "93", 
     ",", "51", ",", "140", ",", "70", ",", "47", ",", "24", ",", "41", ",", 
     "73", ",", "67", ",", "70", ",", "26", ",", "39", ",", "52", ",", "77", 
     ",", "23", ",", "39", ",", "44", ",", "84", ",", "54", ",", "83", ",", 
     "31", ",", "46", ",", "54", ",", "80", ",", "81", ",", "38", ",", "25", 
     ",", "51", ",", "100", ",", "29", ",", "47", ",", "61", ",", "42", ",", 
     "79", ",", "58", ",", "43", ",", "35", ",", "82", ",", "24", ",", "94", 
     ",", "74", ",", "58", ",", "67", ",", "72", ",", "30", ",", "58", ",", 
     "34", ",", "44", ",", "44", ",", "30", ",", "49", ",", "44", ",", "63", 
     ",", "49", ",", "51", ",", "43", ",", "50", ",", "54", ",", "37", ",", 
     "50", ",", "41", ",", "51", ",", "47", ",", "26", ",", "59", ",", "65", 
     ",", "43", ",", "22", ",", "99", ",", "65", ",", "36", ",", "71", ",", 
     "107", ",", "27", ",", "31", ",", "53", ",", "29", ",", "45", ",", "58", 
     ",", "45", ",", "63", ",", "62", ",", "24", ",", "76", ",", "89", ",", 
     "35", ",", "52", ",", "33", ",", "67", ",", "25", ",", "37", ",", "74", 
     ",", "47", ",", "107", ",", "44", ",", "52", ",", "18", ",", "46", ",", 
     "42", ",", "23", ",", "32", ",", "57", ",", "56", ",", "20", ",", "54", 
     ",", "19", ",", "40", ",", "75", ",", "30", ",", "125", ",", "52", ",", 
     "73", ",", "84", ",", "27", ",", "70", ",", "31", ",", "32", ",", "94", 
     ",", "62", ",", "116", ",", "67", ",", "26", ",", "37", ",", "71", ",", 
     "85", ",", "47", ",", "35", ",", "41", ",", "86", ",", "65", ",", "28", 
     ",", "46", ",", "42", ",", "20", ",", "44", ",", "39", ",", "45", ",", 
     "43", ",", "45", ",", "118", ",", "82", ",", "40", ",", "50", ",", "76", 
     ",", "63", ",", "35", ",", "70", ",", "40", ",", "49", ",", "57", ",", 
     "85", ",", "57", ",", "23", ",", "68", ",", "42", ",", "81", ",", "64", 
     ",", "48", ",", "37", ",", "109", ",", "39", ",", "44", ",", "58", ",", 
     "40", ",", "86", ",", "77", ",", "89", ",", "29", ",", "46", ",", "46", 
     ",", "65", ",", "56", ",", "44", ",", "78", ",", "50", ",", "31", ",", 
     "96", ",", "64", ",", "28", ",", "59", ",", "30", ",", "69", ",", "64", 
     ",", "59", ",", "38", ",", "43", ",", "68", ",", "46", ",", "43", ",", 
     "62", ",", "64", ",", "36", ",", "56", ",", "38", ",", "44", ",", "69", 
     ",", "53", ",", "73", ",", "38", ",", "45", ",", "58", ",", "42", ",", 
     "76", ",", "67", ",", "30", ",", "64", ",", "80", ",", "77", ",", "38", 
     ",", "61", ",", "68", ",", "38", ",", "46", ",", "70", ",", "41", ",", 
     "64", ",", "57", ",", "59", ",", "59", ",", "67", ",", "60", ",", "19", 
     ",", "43", ",", "83", ",", "57", ",", "63", ",", "114", ",", "72", ",", 
     "44", ",", "39", ",", "15", ",", "37", ",", "25", ",", "33", ",", "30", 
     ",", "20", ",", "47", ",", "26", ",", "63", ",", "67", ",", "45", ",", 
     "59", ",", "49", ",", "139", ",", "83", ",", "17", ",", "103", ",", "78",
      ",", "34", ",", "96", ",", "81", ",", "102", ",", "42", ",", "43", ",", 
     "63", ",", "60", ",", "138", ",", "35", ",", "38", ",", "81", ",", "36", 
     ",", "35", ",", "42", ",", "18", ",", "46", ",", "46", ",", "78", ",", 
     "41", ",", "61", ",", "43", ",", "33", ",", "47", ",", "51", ",", "47", 
     ",", "35", ",", "28", ",", "28", ",", "37", ",", "44", ",", "50", ",", 
     "53", ",", "60", ",", "64", ",", "66", ",", "44", ",", "86", ",", "49", 
     ",", "66", ",", "70", ",", "86", ",", "25", ",", "21", ",", "21", ",", 
     "34", ",", "137", ",", "122", ",", "76", ",", "46", ",", "53", ",", "73",
      ",", "54", ",", "49", ",", "68", ",", "68", ",", "31", ",", "54", ",", 
     "108", ",", "77", ",", "43", ",", "44", ",", "51", ",", "29", ",", "57", 
     ",", "65", ",", "49", ",", "76", ",", "84", ",", "77", ",", "65", ",", 
     "57", ",", "84", ",", "43", ",", "45", ",", "30", ",", "78", ",", "51", 
     ",", "85", ",", "41", ",", "106", ",", "39", ",", "37", ",", "80", ",", 
     "30", ",", "70", ",", "46", ",", "41", ",", "68", ",", "108", ",", "67", 
     ",", "46", ",", "50", ",", "46", ",", "49", ",", "52", ",", "89", ",", 
     "77", ",", "103", ",", "47", ",", "66", ",", "50", ",", "38", ",", "71", 
     ",", "67", ",", "25", ",", "56", ",", "65", ",", "30", ",", "58", ",", 
     "65", ",", "52", ",", "39", ",", "39", ",", "35", ",", "65", ",", "56", 
     ",", "46", ",", "72", ",", "116", ",", "32", ",", "37", ",", "54", ",", 
     "60", ",", "77", ",", "49", ",", "69", ",", "35", ",", "57", ",", "58", 
     ",", "65", ",", "34", ",", "135", ",", "65", ",", "80", ",", "111", ",", 
     "101", ",", "101", ",", "99", ",", "47", ",", "39", ",", "28", ",", "60",
      ",", "44", ",", "33", ",", "39", ",", "40", ",", "66", ",", "19", ",", 
     "33", ",", "39", ",", "58", ",", "65", ",", "46", ",", "42", ",", "30", 
     ",", "38", ",", "83", ",", "36", ",", "57", ",", "94", ",", "68", ",", 
     "75", ",", "67", ",", "49", ",", "57", ",", "100", ",", "41", ",", "44", 
     ",", "25", ",", "30", ",", "39", ",", "73", ",", "68", ",", "67", ",", 
     "63", ",", "108", ",", "57", ",", "30", ",", "34", ",", "50", ",", "54", 
     ",", "104", ",", "72", ",", "11", ",", "49", ",", "53", ",", "70", ",", 
     "26", ",", "65", ",", "40", ",", "65", ",", "48", ",", "71", ",", "66", 
     ",", "41", ",", "50", ",", "51", ",", "61", ",", "39", ",", "76", ",", 
     "46", ",", "54", ",", "32", ",", "49", ",", "85", ",", "28", ",", "70", 
     ",", "34", ",", "42", ",", "78", ",", "62", ",", "64", ",", "29", ",", 
     "49", ",", "105", ",", "86", ",", "49", ",", "49", ",", "85", ",", "34", 
     ",", "89", ",", "47", ",", "36", ",", "36", ",", "57", ",", "40", ",", 
     "32", ",", "77", ",", "25", ",", "49", ",", "76", ",", "35", ",", "69", 
     ",", "39", ",", "33", ",", "48", ",", "42", ",", "43", ",", "150", ",", 
     "66", ",", "48", ",", "18", ",", "72", ",", "58", ",", "62", ",", "57", 
     ",", "60", ",", "36", ",", "42", ",", "47", ",", "34", ",", "53", ",", 
     "91", ",", "39", ",", "83", ",", "41", ",", "61", ",", "39", ",", "48", 
     ",", "93", ",", "88", ",", "51", ",", "39", ",", "43", ",", "42", ",", 
     "72", ",", "45", ",", "28", ",", "62", ",", "65", ",", "36", ",", "76", 
     ",", "49", ",", "57", ",", "46", ",", "49", ",", "36", ",", "44", ",", 
     "72", ",", "53", ",", "79", ",", "71", ",", "48", ",", "20", ",", "39", 
     ",", "27", ",", "53", ",", "53", ",", "18", ",", "29", ",", "33", ",", 
     "63", ",", "53", ",", "27", ",", "40", ",", "49", ",", "34", ",", "59", 
     ",", "44", ",", "28", ",", "73", ",", "61", ",", "67", ",", "62", ",", 
     "125", ",", "51", ",", "72", ",", "54", ",", "100", ",", "72", ",", "68",
      ",", "49", ",", "88", ",", "55", ",", "89", ",", "58", ",", "91", ",", 
     "54", ",", "56", ",", "85", ",", "38", ",", "84", ",", "63", ",", "74", 
     ",", "62", ",", "51", ",", "60", ",", "92", ",", "56", ",", "106", ",", 
     "81", ",", "33", ",", "79", ",", "31", ",", "53", ",", "121", ",", "65", 
     ",", "62", ",", "40", ",", "44", ",", "42", ",", "57", ",", "51", ",", 
     "51", ",", "80", ",", "53", ",", "48", ",", "73", ",", "87", ",", "61", 
     ",", "51", ",", "32", ",", "48", ",", "82", ",", "60", ",", "75", ",", 
     "23", ",", "94", ",", "58", ",", "85", ",", "63", ",", "35", ",", "77", 
     ",", "137", ",", "49", ",", "85", ",", "43", ",", "64", ",", "69", ",", 
     "64", ",", "72", ",", "62", ",", "13", ",", "27", ",", "72", ",", "92", 
     ",", "44", ",", "47", ",", "42", ",", "34", ",", "67", ",", "55", ",", 
     "73", ",", "40", ",", "36", ",", "88", ",", "53", ",", "43", ",", "32", 
     ",", "33", ",", "132", ",", "48", ",", "57", ",", "52", ",", "61", ",", 
     "80", ",", "37", ",", "62", ",", "45", ",", "64", ",", "31", ",", "75", 
     ",", "37", ",", "87", ",", "60", ",", "52", ",", "46", ",", "42", ",", 
     "36", ",", "54", ",", "77", ",", "60", ",", "48", ",", "45", ",", "58", 
     ",", "42", ",", "36", ",", "34", ",", "26", ",", "51", ",", "53", ",", 
     "95", ",", "49", ",", "101", ",", "24", ",", "91", ",", "76", ",", "38", 
     ",", "22", ",", "53", ",", "47", ",", "62", ",", "39", ",", "44", ",", 
     "55", ",", "80", ",", "26", ",", "77", ",", "48", ",", "35", ",", "73", 
     ",", "64", ",", "55", ",", "48", ",", "91", ",", "39", ",", "69", ",", 
     "83", ",", "63", ",", "95", ",", "93", ",", "62", ",", "49", ",", "79", 
     ",", "120", ",", "46", ",", "39", ",", "35", ",", "45", ",", "29", ",", 
     "47", ",", "61", ",", "62", ",", "76", ",", "38", ",", "29", ",", "74", 
     ",", "78", ",", "70", ",", "59", ",", "76", ",", "63", ",", "40", ",", 
     "61", ",", "70", ",", "48", ",", "48", ",", "38", ",", "68", ",", "35", 
     ",", "53", ",", "74", ",", "74", ",", "33", ",", "44", ",", "30", ",", 
     "64", ",", "63", ",", "39", ",", "55", ",", "85", ",", "63", ",", "38", 
     ",", "47", ",", "85", ",", "46", ",", "36", ",", "31", ",", "31", ",", 
     "49", ",", "18", ",", "57", ",", "45", ",", "32", ",", "40", ",", "59", 
     ",", "43", ",", "58", ",", "58", ",", "49", ",", "43", ",", "46", ",", 
     "68", ",", "39", ",", "62", ",", "52", ",", "86", ",", "91", ",", "69", 
     ",", "47", ",", "33", ",", "29", ",", "66", ",", "42", ",", "61", ",", 
     "58", ",", "29", ",", "38", ",", "47", ",", "64", ",", "92", ",", "31", 
     ",", "43", ",", "97", ",", "50", ",", "70", ",", "44", ",", "56", ",", 
     "78", ",", "70", ",", "61", ",", "51", ",", "69", ",", "111", ",", "56", 
     ",", "24", ",", "42", ",", "45", ",", "44", ",", "62", ",", "37", ",", 
     "62", ",", "47", ",", "57", ",", "31", ",", "65", ",", "81", ",", "60", 
     ",", "64", ",", "68", ",", "34", ",", "51", ",", "51", ",", "63", ",", 
     "76", ",", "49", ",", "81", ",", "97", ",", "19", ",", "54", ",", "42", 
     ",", "72", ",", "56", ",", "48", ",", "53", ",", "72", ",", "62", ",", 
     "39", ",", "64", ",", "73", ",", "48", ",", "70", ",", "122", ",", "88", 
     ",", "54", ",", "74", ",", "40", ",", "37", ",", "111", ",", "69", ",", 
     "53", ",", "105", ",", "56", ",", "28", ",", "19", ",", "41", ",", "44", 
     ",", "46", ",", "23", ",", "28", ",", "73", ",", "32", ",", "43", ",", 
     "49", ",", "42", ",", "96", ",", "73", ",", "35", ",", "96", ",", "149", 
     ",", "83", ",", "34", ",", "43", ",", "85", ",", "37", ",", "44", ",", 
     "40", ",", "60", ",", "41", ",", "61", ",", "65", ",", "56", ",", "36", 
     ",", "36", ",", "40", ",", "59", ",", "51", ",", "55", ",", "26", ",", 
     "45", ",", "64", ",", "58", ",", "58", ",", "79", ",", "33", ",", "65", 
     ",", "30", ",", "59", ",", "53", ",", "55", ",", "81", ",", "61", ",", 
     "29", ",", "41", ",", "49", ",", "50", ",", "57", ",", "58", ",", "41", 
     ",", "36", ",", "30", ",", "84", ",", "57", ",", "26", ",", "75", ",", 
     "94", ",", "49", ",", "72", ",", "45", ",", "18", ",", "56", ",", "46", 
     ",", "52", ",", "28", ",", "81", ",", "81", ",", "93", ",", "75", ",", 
     "55", ",", "41", ",", "64", ",", "67", ",", "29", ",", "56", ",", "61", 
     ",", "92", ",", "42", ",", "39", ",", "75", ",", "48", ",", "71", ",", 
     "45", ",", "77", ",", "64", ",", "37", ",", "59", ",", "64", ",", "48", 
     ",", "65", ",", "48", ",", "90", ",", "26", ",", "29", ",", "44", ",", 
     "65", ",", "45", ",", "78", ",", "29", ",", "55", ",", "87", ",", "52", 
     ",", "43", ",", "50", ",", "89", ",", "42", ",", "60", ",", "31", ",", 
     "59", ",", "55", ",", "45", ",", "23", ",", "75", ",", "53", ",", "51", 
     ",", "58", ",", "32", ",", "41", ",", "42", ",", "64", ",", "28", ",", 
     "45", ",", "73", ",", "45", ",", "46", ",", "74", ",", "41", ",", "75", 
     ",", "38", ",", "78", ",", "56", ",", "71", ",", "71", ",", "46", ",", 
     "69", ",", "78", ",", "39", ",", "54", ",", "127", ",", "104", ",", "55",
      ",", "29", ",", "31", ",", "83", ",", "53", ",", "58", ",", "62", ",", 
     "106", ",", "37", ",", "60", ",", "41", ",", "45", ",", "53", ",", "43", 
     ",", "102", ",", "45", ",", "43", ",", "93", ",", "57", ",", "62", ",", 
     "32", ",", "50", ",", "98", ",", "56", ",", "84", ",", "119", ",", "54", 
     ",", "55", ",", "67", ",", "23", ",", "24", ",", "37", ",", "57", ",", 
     "105", ",", "70", ",", "35", ",", "106", ",", "92", ",", "76", ",", "40",
      ",", "67", ",", "55", ",", "61", ",", "32", ",", "37", ",", "54", ",", 
     "34", ",", "74", ",", "60", ",", "35", ",", "27", ",", "76", ",", "71", 
     ",", "74", ",", "28", ",", "26", ",", "49", ",", "92", ",", "41", ",", 
     "97", ",", "40", ",", "42", ",", "82", ",", "100", ",", "68", ",", "71", 
     ",", "33", ",", "61", ",", "64", ",", "64", ",", "52", ",", "81", ",", 
     "19", ",", "109", ",", "39", ",", "50", ",", "39", ",", "70", ",", "101",
      ",", "35", ",", "36", ",", "67", ",", "51", ",", "83", ",", "46", ",", 
     "69", ",", "67", ",", "28", ",", "79", ",", "45", ",", "40", ",", "66", 
     ",", "41", ",", "59", ",", "62", ",", "88", ",", "28", ",", "63", ",", 
     "121", ",", "44", ",", "96", ",", "53", ",", "34", ",", "43", ",", "52", 
     ",", "48", ",", "63", ",", "55", ",", "62", ",", "46", ",", "79", ",", 
     "40", ",", "33", ",", "39", ",", "69", ",", "44", ",", "89", ",", "37", 
     ",", "99", ",", "31", ",", "87", ",", "83", ",", "51", ",", "99", ",", 
     "32", ",", "99", ",", "72", ",", "45", ",", "35", ",", "30", ",", "51", 
     ",", "30", ",", "73", ",", "24", ",", "92", ",", "75", ",", "46", ",", 
     "48", ",", "44", ",", "44", ",", "24", ",", "70", ",", "61", ",", "45", 
     ",", "56", ",", "29", ",", "37", ",", "62", ",", "70", ",", "30", ",", 
     "57", ",", "44", ",", "57", ",", "40", ",", "49", ",", "127", ",", "34", 
     ",", "44", ",", "30", ",", "53", ",", "62", ",", "43", ",", "41", ",", 
     "94", ",", "86", ",", "64", ",", "28", ",", "39", ",", "79", ",", "45", 
     ",", "45", ",", "86", ",", "38", ",", "66", ",", "34", ",", "30", ",", 
     "95", ",", "40", ",", "43", ",", "52", ",", "93", ",", "40", ",", "109", 
     ",", "31", ",", "49", ",", "72", ",", "34", ",", "44", ",", "100", ",", 
     "35", ",", "61", ",", "26", ",", "33", ",", "32", ",", "84", ",", "28", 
     ",", "61", ",", "66", ",", "49", ",", "94", ",", "63", ",", "50", ",", 
     "33", ",", "30", ",", "76", ",", "43", ",", "43", ",", "44", ",", "45", 
     ",", "37", ",", "42", ",", "68", ",", "46", ",", "32", ",", "38", ",", 
     "74", ",", "46", ",", "89", ",", "59", ",", "57", ",", "75", ",", "39", 
     ",", "72", ",", "32", ",", "48", ",", "49", ",", "28", ",", "56", ",", 
     "33", ",", "66", ",", "50", ",", "96", ",", "50", ",", "95", ",", "39", 
     ",", "44", ",", "58", ",", "76", ",", "72", ",", "115", ",", "60", ",", 
     "37", ",", "43", ",", "76", ",", "126", ",", "67", ",", "67", ",", "73", 
     ",", "39", ",", "47", ",", "58", ",", "60", ",", "31", ",", "45", ",", 
     "107", ",", "89", ",", "80", ",", "42", ",", "119", ",", "55", ",", "49",
      ",", "47", ",", "52", ",", "78", ",", "60", ",", "32", ",", "54", ",", 
     "22", ",", "52", ",", "55", ",", "46", ",", "40", ",", "48", ",", "31", 
     ",", "40", ",", "79", ",", "43", ",", "27", ",", "40", ",", "50", ",", 
     "56", ",", "59", ",", "82", ",", "45", ",", "68", ",", "52", ",", "55", 
     ",", "26", ",", "41", ",", "64", ",", "42", ",", "65", ",", "34", ",", 
     "30", ",", "95", ",", "31", ",", "46", ",", "59", ",", "42", ",", "38", 
     ",", "59", ",", "95", ",", "81", ",", "88", ",", "58", ",", "105", ",", 
     "51", ",", "22", ",", "66", ",", "70", ",", "46", ",", "69", ",", "56", 
     ",", "59", ",", "95", ",", "36", ",", "34", ",", "44", ",", "32", ",", 
     "38", ",", "47", ",", "68", ",", "50", ",", "104", ",", "116", ",", "56",
      ",", "69", ",", "58", ",", "69", ",", "53", ",", "52", ",", "71", ",", 
     "115", ",", "46", ",", "54", ",", "77", ",", "29", ",", "55", ",", "22", 
     ",", "85", ",", "60", ",", "45", ",", "43", ",", "77", ",", "61", ",", 
     "38", ",", "54", ",", "36", ",", "28", ",", "50", ",", "37", ",", "39", 
     ",", "54", ",", "66", ",", "54", ",", "23", ",", "75", ",", "112", ",", 
     "38", ",", "30", ",", "56", ",", "33", ",", "34", ",", "83", ",", "84", 
     ",", "61", ",", "70", ",", "22", ",", "121", ",", "46", ",", "35", ",", 
     "89", ",", "61", ",", "100", ",", "78", ",", "54", ",", "69", ",", "67", 
     ",", "45", ",", "29", ",", "43", ",", "72", ",", "45", ",", "49", ",", 
     "45", ",", "41", ",", "61", ",", "56", ",", "40", ",", "55", ",", "43", 
     ",", "16", ",", "30", ",", "56", ",", "78", ",", "54", ",", "73", ",", 
     "33", ",", "72", ",", "60", ",", "39", ",", "24", ",", "31", ",", "59", 
     ",", "71", ",", "69", ",", "92", ",", "31", ",", "48", ",", "53", ",", 
     "36", ",", "45", ",", "29", ",", "38", ",", "56", ",", "79", ",", "31", 
     ",", "28", ",", "109", ",", "35", ",", "61", ",", "49", ",", "62", ",", 
     "41", ",", "42", ",", "68", ",", "73", ",", "76", ",", "51", ",", "52", 
     ",", "48", ",", "63", ",", "92", ",", "55", ",", "55", ",", "59", ",", 
     "47", ",", "54", ",", "21", ",", "63", ",", "38", ",", "48", ",", "89", 
     ",", "71", ",", "72", ",", "44", ",", "29", ",", "39", ",", "49", ",", 
     "47", ",", "46", ",", "80", ",", "72", ",", "63", ",", "85", ",", "35", 
     ",", "71", ",", "56", ",", "62", ",", "74", ",", "46", ",", "84", ",", 
     "63", ",", "69", ",", "126", ",", "79", ",", "33", ",", "64", ",", "124",
      ",", "32", ",", "41", ",", "49", ",", "57", ",", "69", ",", "64", ",", 
     "77", ",", "54", ",", "46", ",", "42", ",", "44", ",", "104", ",", "78", 
     ",", "98", ",", "55", ",", "37", ",", "47", ",", "58", ",", "35", ",", 
     "89", ",", "85", ",", "70", ",", "56", ",", "50", ",", "43", ",", "40", 
     ",", "73", ",", "65", ",", "50", ",", "43", ",", "39", ",", "78", ",", 
     "43", ",", "70", ",", "32", ",", "36", ",", "65", ",", "49", ",", "53", 
     ",", "40", ",", "41", ",", "57", ",", "62", ",", "49", ",", "61", ",", 
     "47", ",", "40", ",", "43", ",", "63", ",", "35", ",", "41", ",", "32", 
     ",", "49", ",", "14", ",", "33", ",", "42", ",", "40", ",", "38", ",", 
     "49", ",", "40", ",", "55", ",", "58", ",", "52", ",", "52", ",", "87", 
     ",", "58", ",", "97", ",", "53", ",", "52", ",", "43", ",", "45", ",", 
     "61", ",", "60", ",", "47", ",", "20", ",", "38", ",", "48", ",", "30", 
     ",", "36", ",", "39", ",", "38", ",", "63", ",", "20", ",", "51", ",", 
     "56", ",", "43", ",", "53", ",", "46", ",", "50", ",", "34", ",", "19", 
     ",", "46", ",", "37", ",", "57", ",", "53", ",", "42", ",", "56", ",", 
     "57", ",", "24", ",", "35", ",", "93", ",", "42", ",", "83", ",", "49", 
     ",", "35", ",", "64", ",", "27", ",", "57", ",", "61", ",", "55", ",", 
     "44", ",", "32", ",", "51", ",", "37", ",", "14", ",", "42", ",", "31", 
     ",", "46", ",", "29", ",", "97", ",", "64", ",", "45", ",", "67", ",", 
     "72", ",", "42", ",", "80", ",", "64", ",", "44", ",", "50", ",", "35", 
     ",", "65", ",", "77", ",", "78", ",", "36", ",", "99", ",", "50", ",", 
     "55", ",", "37", ",", "43", ",", "41", ",", "81", ",", "54", ",", "46", 
     ",", "31", ",", "53", ",", "59", ",", "47", ",", "58", ",", "43", ",", 
     "52", ",", "52", ",", "57", ",", "56", ",", "49", ",", "54", ",", "91", 
     ",", "50", ",", "47", ",", "75", ",", "41", ",", "55", ",", "37", ",", 
     "36", ",", "80", ",", "53", ",", "39", ",", "62", ",", "64", ",", "48", 
     ",", "16", ",", "57", ",", "81", ",", "32", ",", "97", ",", "108", ",", 
     "41", ",", "39", ",", "44", ",", "39", ",", "60", ",", "49", ",", "64", 
     ",", "55", ",", "51", ",", "48", ",", "58", ",", "72", ",", "36", ",", 
     "78", ",", "54", ",", "77", ",", "52", ",", "49", ",", "46", ",", "83", 
     ",", "34", ",", "90", ",", "58", ",", "48", ",", "93", ",", "60", ",", 
     "50", ",", "58", ",", "33", ",", "66", ",", "37", ",", "55", ",", "61", 
     ",", "56", ",", "26", ",", "33", ",", "36", ",", "36", ",", "65", ",", 
     "69", ",", "36", ",", "82", ",", "127", ",", "55", ",", "82", ",", "60", 
     ",", "33", ",", "31", ",", "57", ",", "50", ",", "25", ",", "34", ",", 
     "37", ",", "62", ",", "46", ",", "85", ",", "68", ",", "46", ",", "72", 
     ",", "42", ",", "40", ",", "56", ",", "54", ",", "59", ",", "61", ",", 
     "93", ",", "31", ",", "41", ",", "63", ",", "22", ",", "56", ",", "39", 
     ",", "47", ",", "49", ",", "66", ",", "57", ",", "28", ",", "43", ",", 
     "28", ",", "34", ",", "46", ",", "64", ",", "93", ",", "37", ",", "43", 
     ",", "56", ",", "40", ",", "82", ",", "51", ",", "48", ",", "74", ",", 
     "60", ",", "67", ",", "68", ",", "72", ",", "105", ",", "35", ",", "141",
      ",", "52", ",", "32", ",", "35", ",", "100", ",", "32", ",", "66", ",", 
     "37", ",", "71", ",", "30", ",", "70", ",", "57", ",", "32", ",", "101", 
     ",", "98", ",", "74", ",", "38", ",", "125", ",", "56", ",", "52", ",", 
     "62", ",", "123", ",", "72", ",", "65", ",", "46", ",", "102", ",", "56",
      ",", "50", ",", "34", ",", "25", ",", "32", ",", "66", ",", "73", ",", 
     "47", ",", "51", ",", "100", ",", "64", ",", "66", ",", "147", ",", "70",
      ",", "35", ",", "42", ",", "80", ",", "98", ",", "57", ",", "58", ",", 
     "84", ",", "58", ",", "71", ",", "92", ",", "53", ",", "56", ",", "119", 
     ",", "24", ",", "38", ",", "71", ",", "58", ",", "52", ",", "40", ",", 
     "47", ",", "71", ",", "60", ",", "80", ",", "76", ",", "71", ",", "33", 
     ",", "34", ",", "68", ",", "83", ",", "54", ",", "131", ",", "58", ",", 
     "38", ",", "38", ",", "31", ",", "76", ",", "52", ",", "39", ",", "72", 
     ",", "32", ",", "57", ",", "93", ",", "60", ",", "67", ",", "56", ",", 
     "62", ",", "64", ",", "42", ",", "30", ",", "66", ",", "64", ",", "39", 
     ",", "36", ",", "48", ",", "172", ",", "32", ",", "84", ",", "98", ",", 
     "51", ",", "61", ",", "39", ",", "67", ",", "30", ",", "38", ",", "30", 
     ",", "47", ",", "109", ",", "80", ",", "39", ",", "70", ",", "127", ",", 
     "44", ",", "75", ",", "20", ",", "70", ",", "21", ",", "64", ",", "27", 
     ",", "63", ",", "74", ",", "43", ",", "92", ",", "28", ",", "48", ",", 
     "41", ",", "33", ",", "76", ",", "38", ",", "70", ",", "64", ",", "86", 
     ",", "67", ",", "35", ",", "124", ",", "60", ",", "47", ",", "39", ",", 
     "62", ",", "90", ",", "88", ",", "63", ",", "32", ",", "67", ",", "24", 
     ",", "29", ",", "58", ",", "21", ",", "99", ",", "75", ",", "39", ",", 
     "41", ",", "42", ",", "108", ",", "86", ",", "37", ",", "53", ",", "61", 
     ",", "44", ",", "98", ",", "54", ",", "29", ",", "62", ",", "77", ",", 
     "59", ",", "19", ",", "78", ",", "55", ",", "29", ",", "59", ",", "83", 
     ",", "54", ",", "63", ",", "49", ",", "63", ",", "52", ",", "41", ",", 
     "49", ",", "43", ",", "33", ",", "52", ",", "65", ",", "82", ",", "31", 
     ",", "57", ",", "71", ",", "28", ",", "23", ",", "59", ",", "78", ",", 
     "60", ",", "45", ",", "45", ",", "41", ",", "66", ",", "46", ",", "65", 
     ",", "24", ",", "66", ",", "42", ",", "43", ",", "57", ",", "50", ",", 
     "43", ",", "82", ",", "76", ",", "42", ",", "91", ",", "58", ",", "63", 
     ",", "95", ",", "76", ",", "110", ",", "148", ",", "32", ",", "67", ",", 
     "112", ",", "44", ",", "40", ",", "44", ",", "42", ",", "79", ",", "58", 
     ",", "64", ",", "44", ",", "54", ",", "62", ",", "56", ",", "71", ",", 
     "46", ",", "44", ",", "65", ",", "119", ",", "80", ",", "31", ",", "37", 
     ",", "88", ",", "44", ",", "43", ",", "34", ",", "29", ",", "56", ",", 
     "53", ",", "68", ",", "42", ",", "29", ",", "45", ",", "69", ",", "51", 
     ",", "68", ",", "83", ",", "51", ",", "54", ",", "45", ",", "34", ",", 
     "65", ",", "111", ",", "25", ",", "62", ",", "54", ",", "92", ",", "22", 
     ",", "79", ",", "43", ",", "64", ",", "22", ",", "41", ",", "54", ",", 
     "77", ",", "74", ",", "100", ",", "47", ",", "38", ",", "55", ",", "41", 
     ",", "45", ",", "71", ",", "62", ",", "41", ",", "93", ",", "76", ",", 
     "46", ",", "52", ",", "60", ",", "73", ",", "84", ",", "77", ",", "60", 
     ",", "49", ",", "75", ",", "34", ",", "76", ",", "51", ",", "56", ",", 
     "52", ",", "55", ",", "44", ",", "43", ",", "56", ",", "97", ",", "71", 
     ",", "43", ",", "62", ",", "70", ",", "56", ",", "56", ",", "42", ",", 
     "51", ",", "46", ",", "45", ",", "63", ",", "95", ",", "99", ",", "62", 
     ",", "47", ",", "66", ",", "48", ",", "46", ",", "21", ",", "21", ",", 
     "47", ",", "82", ",", "37", ",", "32", ",", "59", ",", "36", ",", "34", 
     ",", "95", ",", "51", ",", "80", ",", "59", ",", "41", ",", "50", ",", 
     "63", ",", "44", ",", "32", ",", "85", ",", "58", ",", "45", ",", "41", 
     ",", "44", ",", "46", ",", "34", ",", "39", ",", "54", ",", "46", ",", 
     "44", ",", "49", ",", "71", ",", "65", ",", "36", ",", "108", ",", "47", 
     ",", "74", ",", "89", ",", "49", ",", "63", ",", "75", ",", "34", ",", 
     "73", ",", "34", ",", "58", ",", "51", ",", "79", ",", "42", ",", "43", 
     ",", "40", ",", "40", ",", "64", ",", "52", ",", "52", ",", "32", ",", 
     "35", ",", "57", ",", "33", ",", "115", ",", "38", ",", "93", ",", "24", 
     ",", "23", ",", "49", ",", "90", ",", "38", ",", "28", ",", "39", ",", 
     "46", ",", "45", ",", "54", ",", "36", ",", "65", ",", "48", ",", "36", 
     ",", "92", ",", "83", ",", "56", ",", "69", ",", "78", ",", "31", ",", 
     "44", ",", "58", ",", "85", ",", "58", ",", "61", ",", "29", ",", "31", 
     ",", "54", ",", "47", ",", "32", ",", "40", ",", "45", ",", "19", ",", 
     "42", ",", "42", ",", "23", ",", "124", ",", "27", ",", "88", ",", "45", 
     ",", "34", ",", "78", ",", "63", ",", "66", ",", "71", ",", "52", ",", 
     "96", ",", "41", ",", "72", ",", "66", ",", "43", ",", "47", ",", "43", 
     ",", "32", ",", "156", ",", "50", ",", "18", ",", "97", ",", "96", ",", 
     "60", ",", "51", ",", "65", ",", "50", ",", "71", ",", "47", ",", "75", 
     ",", "46", ",", "52", ",", "65", ",", "42", ",", "29", ",", "118", ",", 
     "35", ",", "39", ",", "117", ",", "55", ",", "95", ",", "60", ",", "50", 
     ",", "47", ",", "72", ",", "63", ",", "36", ",", "91", ",", "38", ",", 
     "60", ",", "44", ",", "36", ",", "84", ",", "49", ",", "71", ",", "41", 
     ",", "37", ",", "54", ",", "57", ",", "38", ",", "91", ",", "56", ",", 
     "21", ",", "54", ",", "39", ",", "37", ",", "57", ",", "65", ",", "55", 
     ",", "52", ",", "65", ",", "64", ",", "47", ",", "122", ",", "47", ",", 
     "61", ",", "56", ",", "61", ",", "75", ",", "75", ",", "78", ",", "42", 
     ",", "71", ",", "70", ",", "54", ",", "41", ",", "99", ",", "31", ",", 
     "46", ",", "49", ",", "48", ",", "60", ",", "64", ",", "62", ",", "38", 
     ",", "36", ",", "65", ",", "19", ",", "87", ",", "35", ",", "33", ",", 
     "56", ",", "42", ",", "24", ",", "90", ",", "32", ",", "65", ",", "57", 
     ",", "37", ",", "60", ",", "41", ",", "50", ",", "81", ",", "37", ",", 
     "63", ",", "39", ",", "16", ",", "60", ",", "40", ",", "73", ",", "69", 
     ",", "37", ",", "87", ",", "48", ",", "44", ",", "81", ",", "49", ",", 
     "31", ",", "30", ",", "61", ",", "121", ",", "56", ",", "86", ",", "50", 
     ",", "52", ",", "44", ",", "55", ",", "112", ",", "47", ",", "38", ",", 
     "39", ",", "66", ",", "31", ",", "53", ",", "70", ",", "74", ",", "41", 
     ",", "87", ",", "54", ",", "54", ",", "63", ",", "35", ",", "25", ",", 
     "42", ",", "27", ",", "43", ",", "34", ",", "74", ",", "72", ",", "122", 
     ",", "27", ",", "55", ",", "59", ",", "52", ",", "36", ",", "53", ",", 
     "49", ",", "42", ",", "46", ",", "34", ",", "45", ",", "65", ",", "60", 
     ",", "40", ",", "74", ",", "67", ",", "46", ",", "50", ",", "104", ",", 
     "31", ",", "42", ",", "24", ",", "62", ",", "107", ",", "59", ",", "76", 
     ",", "35", ",", "73", ",", "72", ",", "65", ",", "40", ",", "40", ",", 
     "71", ",", "64", ",", "43", ",", "40", ",", "34", ",", "46", ",", "41", 
     ",", "103", ",", "49", ",", "72", ",", "44", ",", "50", ",", "85", ",", 
     "66", ",", "48", ",", "35", ",", "65", ",", "42", ",", "41", ",", "52", 
     ",", "45", ",", "37", ",", "68", ",", "54", ",", "80", ",", "43", ",", 
     "63", ",", "35", ",", "62", ",", "29", ",", "50", ",", "84", ",", "74", 
     ",", "33", ",", "45", ",", "46", ",", "34", ",", "45", ",", "44", ",", 
     "35", ",", "52", ",", "57", ",", "91", ",", "68", ",", "64", ",", "59", 
     ",", "37", ",", "75", ",", "62", ",", "36", ",", "68", ",", "68", ",", 
     "69", ",", "103", ",", "69", ",", "78", ",", "21", ",", "36", ",", "62", 
     ",", "37", ",", "42", ",", "56", ",", "53", ",", "64", ",", "73", ",", 
     "53", ",", "76", ",", "74", ",", "45", ",", "44", ",", "43", ",", "60", 
     ",", "64", ",", "85", ",", "38", ",", "28", ",", "43", ",", "83", ",", 
     "70", ",", "64", ",", "54", ",", "60", ",", "91", ",", "50", ",", "76", 
     ",", "52", ",", "39", ",", "73", ",", "25", ",", "36", ",", "31", ",", 
     "49", ",", "51", ",", "22", ",", "61", ",", "49", ",", "78", ",", "49", 
     ",", "53", ",", "34", ",", "30", ",", "83", ",", "35", ",", "41", ",", 
     "48", ",", "47", ",", "60", ",", "51", ",", "56", ",", "41", ",", "63", 
     ",", "70", ",", "40", ",", "51", ",", "78", ",", "49", ",", "152", ",", 
     "68", ",", "73", ",", "114", ",", "54", ",", "56", ",", "54", ",", "95", 
     ",", "40", ",", "48", ",", "57", ",", "61", ",", "121", ",", "32", ",", 
     "40", ",", "67", ",", "14", ",", "66", ",", "70", ",", "47", ",", "86", 
     ",", "61", ",", "46", ",", "112", ",", "76", ",", "138", ",", "45", ",", 
     "122", ",", "41", ",", "65", ",", "53", ",", "45", ",", "68", ",", "31", 
     ",", "96", ",", "53", ",", "34", ",", "69", ",", "51", ",", "91", ",", 
     "41", ",", "78", ",", "30", ",", "37", ",", "44", ",", "57", ",", "42", 
     ",", "65", ",", "66", ",", "39", ",", "90", ",", "33", ",", "44", ",", 
     "50", ",", "62", ",", "29", ",", "36", ",", "80", ",", "43", ",", "54", 
     ",", "58", ",", "40", ",", "118", ",", "56", ",", "67", ",", "74", ",", 
     "54", ",", "69", ",", "36", ",", "52", ",", "24", ",", "65", ",", "52", 
     ",", "70", ",", "38", ",", "41", ",", "44", ",", "43", ",", "68", ",", 
     "36", ",", "60", ",", "94", ",", "34", ",", "103", ",", "38", ",", "54", 
     ",", "62", ",", "96", ",", "69", ",", "85", ",", "32", ",", "75", ",", 
     "53", ",", "34", ",", "65", ",", "66", ",", "101", ",", "89", ",", "96", 
     ",", "114", ",", "40", ",", "48", ",", "80", ",", "83", ",", "41", ",", 
     "49", ",", "49", ",", "69", ",", "119", ",", "33", ",", "90", ",", "73", 
     ",", "75", ",", "30", ",", "29", ",", "36", ",", "79", ",", "24", ",", 
     "90", ",", "47", ",", "50", ",", "62", ",", "25", ",", "58", ",", "71", 
     ",", "53", ",", "77", ",", "43", ",", "65", ",", "39", ",", "65", ",", 
     "54", ",", "112", ",", "33", ",", "28", ",", "89", ",", "84", ",", "49", 
     ",", "74", ",", "111", ",", "45", ",", "103", ",", "49", ",", "74", ",", 
     "66", ",", "77", ",", "45", ",", "34", ",", "69", ",", "45", ",", "30", 
     ",", "53", ",", "36", ",", "62", ",", "39", ",", "50", ",", "84", ",", 
     "56", ",", "71", ",", "83", ",", "72", ",", "53", ",", "38", ",", "86", 
     ",", "44", ",", "28", ",", "87", ",", "43", ",", "52", ",", "47", ",", 
     "39", ",", "92", ",", "46", ",", "58", ",", "113", ",", "76", ",", "86", 
     ",", "45", ",", "56", ",", "79", ",", "30", ",", "38", ",", "33", ",", 
     "68", ",", "113", ",", "86", ",", "87", ",", "63", ",", "89", ",", "65", 
     ",", "76", ",", "83", ",", "86", ",", "89", ",", "46", ",", "88", ",", 
     "65", ",", "83", ",", "54", ",", "48", ",", "96", ",", "38", ",", "47", 
     ",", "31", ",", "78", ",", "81", ",", "83", ",", "64", ",", "55", ",", 
     "41", ",", "98", ",", "87", ",", "58", ",", "57", ",", "95", ",", "36", 
     ",", "120", ",", "54", ",", "60", ",", "41", ",", "34", ",", "107", ",", 
     "58", ",", "83", ",", "87", ",", "23", ",", "52", ",", "64", ",", "56", 
     ",", "46", ",", "29", ",", "39", ",", "27", ",", "70", ",", "62", ",", 
     "61", ",", "49", ",", "74", ",", "60", ",", "50", ",", "46", ",", "55", 
     ",", "71", ",", "79", ",", "63", ",", "54", ",", "48", ",", "45", ",", 
     "37", ",", "39", ",", "69", ",", "42", ",", "18", ",", "78", ",", "73", 
     ",", "30", ",", "58", ",", "70", ",", "49", ",", "71", ",", "102", ",", 
     "74", ",", "38", ",", "62", ",", "46", ",", "55", ",", "43", ",", "83", 
     ",", "31", ",", "59", ",", "43", ",", "52", ",", "99", ",", "70", ",", 
     "50", ",", "63", ",", "75", ",", "83", ",", "54", ",", "100", ",", "58", 
     ",", "34", ",", "93", ",", "56", ",", "51", ",", "41", ",", "71", ",", 
     "55", ",", "56", ",", "73", ",", "71", ",", "61", ",", "50", ",", "53", 
     ",", "72", ",", "54", ",", "94", ",", "38", ",", "26", ",", "96", ",", 
     "50", ",", "72", ",", "40", ",", "43", ",", "25", ",", "35", ",", "33", 
     ",", "50", ",", "45", ",", "40", ",", "50", ",", "44", ",", "39", ",", 
     "83", ",", "58", ",", "28", ",", "55", ",", "55", ",", "110", ",", "46", 
     ",", "71", ",", "45", ",", "65", ",", "73", ",", "44", ",", "50", ",", 
     "52", ",", "66", ",", "82", ",", "45", ",", "47", ",", "56", ",", "45", 
     ",", "36", ",", "48", ",", "104", ",", "72", ",", "63", ",", "49", ",", 
     "104", ",", "98", ",", "51", ",", "30", ",", "40", ",", "31", ",", "79", 
     ",", "51", ",", "84", ",", "29", ",", "50", ",", "87", ",", "32", ",", 
     "79", ",", "100", ",", "62", ",", "48", ",", "92", ",", "57", ",", "47", 
     ",", "36", ",", "58", ",", "67", ",", "31", ",", "50", ",", "32", ",", 
     "56", ",", "110", ",", "94", ",", "27", ",", "31", ",", "68", ",", "69", 
     ",", "44", ",", "74", ",", "47", ",", "40", ",", "74", ",", "62", ",", 
     "40", ",", "74", ",", "66", ",", "55", ",", "48", ",", "31", ",", "111", 
     ",", "82", ",", "44", ",", "21", ",", "103", ",", "61", ",", "38", ",", 
     "59", ",", "86", ",", "73", ",", "60", ",", "75", ",", "78", ",", "32", 
     ",", "45", ",", "98", ",", "27", ",", "50", ",", "46", ",", "48", ",", 
     "63", ",", "45", ",", "77", ",", "46", ",", "68", ",", "31", ",", "63", 
     ",", "26", ",", "65", ",", "47", ",", "65", ",", "71", ",", "88", ",", 
     "67", ",", "46", ",", "68", ",", "62", ",", "27", ",", "69", ",", "33", 
     ",", "90", ",", "43", ",", "68", ",", "82", ",", "59", ",", "69", ",", 
     "124", ",", "52", ",", "31", ",", "69", ",", "65", ",", "39", ",", "64", 
     ",", "53", ",", "27", ",", "52", ",", "83", ",", "46", ",", "70", ",", 
     "57", ",", "43", ",", "96", ",", "29", ",", "38", ",", "35", ",", "85", 
     ",", "70", ",", "53", ",", "73", ",", "55", ",", "48", ",", "32", ",", 
     "48", ",", "39", ",", "41", ",", "67", ",", "64", ",", "135", ",", "59", 
     ",", "54", ",", "70", ",", "54", ",", "99", ",", "53", ",", "83", ",", 
     "73", ",", "26", ",", "53", ",", "109", ",", "108", ",", "32", ",", "32",
      ",", "43", ",", "59", ",", "43", ",", "42", ",", "32", ",", "33", ",", 
     "30", ",", "76", ",", "46", ",", "48", ",", "41", ",", "57", ",", "41", 
     ",", "78", ",", "50", ",", "79", ",", "34", ",", "55", ",", "27", ",", 
     "31", ",", "49", ",", "57", ",", "71", ",", "55", ",", "40", ",", "108", 
     ",", "58", ",", "75", ",", "76", ",", "63", ",", "75", ",", "37", ",", 
     "49", ",", "39", ",", "91", ",", "74", ",", "32", ",", "29", ",", "61", 
     ",", "41", ",", "102", ",", "28", ",", "44", ",", "56", ",", "20", ",", 
     "58", ",", "34", ",", "45", ",", "72", ",", "46", ",", "32", ",", "84", 
     ",", "47", ",", "84", ",", "60", ",", "56", ",", "51", ",", "26", ",", 
     "60", ",", "66", ",", "48", ",", "41", ",", "44", ",", "32", ",", "43", 
     ",", "47", ",", "82", ",", "64", ",", "44", ",", "51", ",", "50", ",", 
     "56", ",", "83", ",", "91", ",", "56", ",", "33", ",", "66", ",", "113", 
     ",", "51", ",", "56", ",", "61", ",", "105", ",", "90", ",", "77", ",", 
     "56", ",", "47", ",", "84", ",", "43", ",", "42", ",", "63", ",", "48", 
     ",", "55", ",", "83", ",", "39", ",", "68", ",", "62", ",", "53", ",", 
     "32", ",", "50", ",", "39", ",", "82", ",", "126", ",", "54", ",", "17", 
     ",", "61", ",", "67", ",", "49", ",", "42", ",", "41", ",", "42", ",", 
     "50", ",", "46", ",", "96", ",", "66", ",", "188", ",", "72", ",", "71", 
     ",", "57", ",", "40", ",", "14", ",", "127", ",", "28", ",", "44", ",", 
     "125", ",", "27", ",", "69", ",", "37", ",", "62", ",", "43", ",", "32", 
     ",", "61", ",", "38", ",", "60", ",", "43", ",", "50", ",", "59", ",", 
     "42", ",", "45", ",", "36", ",", "91", ",", "45", ",", "55", ",", "46", 
     ",", "60", ",", "34", ",", "85", ",", "62", ",", "38", ",", "131", ",", 
     "57", ",", "40", ",", "85", ",", "46", ",", "47", ",", "94", ",", "51", 
     ",", "34", ",", "72", ",", "67", ",", "54", ",", "40", ",", "73", ",", 
     "32", ",", "70", ",", "50", ",", "27", ",", "77", ",", "54", ",", "36", 
     ",", "61", ",", "57", ",", "46", ",", "24", ",", "66", ",", "43", ",", 
     "64", ",", "70", ",", "100", ",", "101", ",", "58", ",", "53", ",", "68",
      ",", "69", ",", "52", ",", "38", ",", "42", ",", "50", ",", "21", ",", 
     "41", ",", "85", ",", "75", ",", "52", ",", "64", ",", "20", ",", "41", 
     ",", "41", ",", "50", ",", "74", ",", "72", ",", "43", ",", "34", ",", 
     "74", ",", "79", ",", "47", ",", "42", ",", "49", ",", "45", ",", "47", 
     ",", "72", ",", "49", ",", "38", ",", "93", ",", "39", ",", "65", ",", 
     "37", ",", "57", ",", "54", ",", "40", ",", "62", ",", "24", ",", "53", 
     ",", "52", ",", "47", ",", "67", ",", "60", ",", "39", ",", "51", ",", 
     "33", ",", "32", ",", "46", ",", "37", ",", "51", ",", "80", ",", "42", 
     ",", "75", ",", "27", ",", "39", ",", "84", ",", "77", ",", "46", ",", 
     "94", ",", "39", ",", "103", ",", "42", ",", "46", ",", "43", ",", "29", 
     ",", "79", ",", "45", ",", "34", ",", "41", ",", "53", ",", "95", ",", 
     "82", ",", "89", ",", "50", ",", "75", ",", "58", ",", "59", ",", "44", 
     ",", "60", ",", "55", ",", "85", ",", "100", ",", "69", ",", "28", ",", 
     "67", ",", "71", ",", "104", ",", "24", ",", "70", ",", "42", ",", "58", 
     ",", "48", ",", "44", ",", "49", ",", "35", ",", "53", ",", "53", ",", 
     "61", ",", "22", ",", "38", ",", "47", ",", "70", ",", "74", ",", "42", 
     ",", "82", ",", "67", ",", "33", ",", "31", ",", "56", ",", "62", ",", 
     "56", ",", "59", ",", "90", ",", "56", ",", "95", ",", "84", ",", "73", 
     ",", "53", ",", "56", ",", "37", ",", "71", ",", "33", ",", "66", ",", 
     "45", ",", "50", ",", "76", ",", "39", ",", "91", ",", "120", ",", "92", 
     ",", "34", ",", "60", ",", "117", ",", "49", ",", "59", ",", "43", ",", 
     "31", ",", "100", ",", "30", ",", "61", ",", "69", ",", "69", ",", "68", 
     ",", "43", ",", "51", ",", "30", ",", "20", ",", "58", ",", "29", ",", 
     "65", ",", "76", ",", "41", ",", "28", ",", "58", ",", "42", ",", "96", 
     ",", "52", ",", "28", ",", "40", ",", "43", ",", "83", ",", "84", ",", 
     "51", ",", "31", ",", "28", ",", "43", ",", "30", ",", "71", ",", "41", 
     ",", "59", ",", "109", ",", "68", ",", "86", ",", "46", ",", "104", ",", 
     "39", ",", "45", ",", "38", ",", "59", ",", "46", ",", "49", ",", "69", 
     ",", "34", ",", "45", ",", "103", ",", "35", ",", "62", ",", "44", ",", 
     "49", ",", "84", ",", "50", ",", "25", ",", "33", ",", "64", ",", "81", 
     ",", "56", ",", "41", ",", "72", ",", "60", ",", "47", ",", "85", ",", 
     "111", ",", "53", ",", "58", ",", "44", ",", "68", ",", "61", ",", "60", 
     ",", "48", ",", "67", ",", "76", ",", "82", ",", "42", ",", "99", ",", 
     "64", ",", "25", ",", "38", ",", "32", ",", "31", ",", "70", ",", "62", 
     ",", "42", ",", "42", ",", "55", ",", "106", ",", "72", ",", "37", ",", 
     "96", ",", "48", ",", "67", ",", "84", ",", "28", ",", "67", ",", "63", 
     ",", "65", ",", "73", ",", "78", ",", "48", ",", "56", ",", "30", ",", 
     "44", ",", "80", ",", "51", ",", "31", ",", "18", ",", "77", ",", "47", 
     ",", "70", ",", "47", ",", "79", ",", "17", ",", "35", ",", "87", ",", 
     "29", ",", "38", ",", "39", ",", "94", ",", "69", ",", "35", ",", "63", 
     ",", "40", ",", "50", ",", "40", ",", "55", ",", "26", ",", "36", ",", 
     "60", ",", "75", ",", "51", ",", "35", ",", "40", ",", "56", ",", "35", 
     ",", "40", ",", "81", ",", "46", ",", "37", ",", "34", ",", "83", ",", 
     "66", ",", "59", ",", "65", ",", "67", ",", "98", ",", "73", ",", "29", 
     ",", "49", ",", "64", ",", "53", ",", "53", ",", "53", ",", "37", ",", 
     "58", ",", "58", ",", "74", ",", "44", ",", "58", ",", "55", ",", "54", 
     ",", "43", ",", "63", ",", "38", ",", "53", ",", "50", ",", "86", ",", 
     "53", ",", "73", ",", "82", ",", "96", ",", "104", ",", "48", ",", "42", 
     ",", "123", ",", "84", ",", "79", ",", "29", ",", "89", ",", "42", ",", 
     "88", ",", "51", ",", "45", ",", "62", ",", "37", ",", "55", ",", "38", 
     ",", "56", ",", "48", ",", "88", ",", "58", ",", "72", ",", "55", ",", 
     "35", ",", "48", ",", "52", ",", "74", ",", "29", ",", "85", ",", "52", 
     ",", "60", ",", "40", ",", "116", ",", "88", ",", "41", ",", "56", ",", 
     "37", ",", "40", ",", "43", ",", "86", ",", "55", ",", "41", ",", "33", 
     ",", "77", ",", "24", ",", "36", ",", "58", ",", "62", ",", "67", ",", 
     "43", ",", "39", ",", "42", ",", "63", ",", "69", ",", "58", ",", "68", 
     ",", "30", ",", "80", ",", "29", ",", "34", ",", "50", ",", "47", ",", 
     "68", ",", "55", ",", "80", ",", "43", ",", "40", ",", "47", ",", "60", 
     ",", "75", ",", "47", ",", "47", ",", "52", ",", "90", ",", "22", ",", 
     "49", ",", "53", ",", "41", ",", "46", ",", "69", ",", "105", ",", "28", 
     ",", "74", ",", "62", ",", "45", ",", "78", ",", "60", ",", "62", ",", 
     "63", ",", "69", ",", "52", ",", "65", ",", "81", ",", "56", ",", "45", 
     ",", "43", ",", "54", ",", "46", ",", "28", ",", "75", ",", "58", ",", 
     "41", ",", "38", ",", "20", ",", "75", ",", "39", ",", "26", ",", "43", 
     ",", "34", ",", "33", ",", "37", ",", "47", ",", "85", ",", "59", ",", 
     "38", ",", "75", ",", "39", ",", "44", ",", "69", ",", "105", ",", "44", 
     ",", "85", ",", "98", ",", "44", ",", "43", ",", "57", ",", "61", ",", 
     "66", ",", "37", ",", "102", ",", "72", ",", "77", ",", "68", ",", "49", 
     ",", "41", ",", "55", ",", "48", ",", "29", ",", "81", ",", "33", ",", 
     "94", ",", "83", ",", "72", ",", "61", ",", "50", ",", "47", ",", "53", 
     ",", "36", ",", "19", ",", "70", ",", "39", ",", "55", ",", "41", ",", 
     "74", ",", "49", ",", "45", ",", "64", ",", "78", ",", "37", ",", "46", 
     ",", "93", ",", "78", ",", "88", ",", "33", ",", "32", ",", "58", ",", 
     "94", ",", "96", ",", "33", ",", "45", ",", "60", ",", "60", ",", "33", 
     ",", "76", ",", "32", ",", "76", ",", "57", ",", "67", ",", "32", ",", 
     "48", ",", "83", ",", "44", ",", "62", ",", "57", ",", "92", ",", "71", 
     ",", "38", ",", "32", ",", "45", ",", "71", ",", "47", ",", "46", ",", 
     "33", ",", "31", ",", "51", ",", "69", ",", "90", ",", "27", ",", "52", 
     ",", "32", ",", "29", ",", "35", ",", "75", ",", "53", ",", "90", ",", 
     "39", ",", "56", ",", "84", ",", "39", ",", "57", ",", "81", ",", "81", 
     ",", "26", ",", "30", ",", "104", ",", "74", ",", "76", ",", "60", ",", 
     "39", ",", "65", ",", "41", ",", "27", ",", "33", ",", "62", ",", "69", 
     ",", "91", ",", "69", ",", "36", ",", "81", ",", "22", ",", "52", ",", 
     "87", ",", "78", ",", "52", ",", "44", ",", "45", ",", "44", ",", "37", 
     ",", "36", ",", "26", ",", "49", ",", "86", ",", "92", ",", "80", ",", 
     "39", ",", "49", ",", "21", ",", "62", ",", "36", ",", "33", ",", "51", 
     ",", "59", ",", "57", ",", "58", ",", "42", ",", "36", ",", "40", ",", 
     "77", ",", "49", ",", "48", ",", "74", ",", "73", ",", "32", ",", "67", 
     ",", "71", ",", "97", ",", "81", ",", "37", ",", "39", ",", "66", ",", 
     "40", ",", "33", ",", "53", ",", "65", ",", "64", ",", "56", ",", "76", 
     ",", "44", ",", "65", ",", "25", ",", "50", ",", "63", ",", "42", ",", 
     "58", ",", "25", ",", "19", ",", "44", ",", "36", ",", "55", ",", "73", 
     ",", "45", ",", "51", ",", "45", ",", "34", ",", "65", ",", "48", ",", 
     "47", ",", "61", ",", "83", ",", "80", ",", "20", ",", "75", ",", "54", 
     ",", "101", ",", "37", ",", "35", ",", "74", ",", "114", ",", "97", ",", 
     "42", ",", "60", ",", "46", ",", "46", ",", "20", ",", "38", ",", "73", 
     ",", "59", ",", "49", ",", "61", ",", "32", ",", "52", ",", "44", ",", 
     "82", ",", "70", ",", "80", ",", "44", ",", "48", ",", "138", ",", "52", 
     ",", "66", ",", "81", ",", "80", ",", "98", ",", "40", ",", "33", ",", 
     "72", ",", "45", ",", "55", ",", "48", ",", "84", ",", "45", ",", "64", 
     ",", "50", ",", "73", ",", "44", ",", "56", ",", "120", ",", "62", ",", 
     "107", ",", "52", ",", "111", ",", "35", ",", "49", ",", "34", ",", "71",
      ",", "104", ",", "40", ",", "57", ",", "44", ",", "32", ",", "35", ",", 
     "15", ",", "44", ",", "48", ",", "65", ",", "46", ",", "45", ",", "54", 
     ",", "47", ",", "77", ",", "20", ",", "22", ",", "57", ",", "52", ",", 
     "71", ",", "53", ",", "46", ",", "62", ",", "86", ",", "41", ",", "32", 
     ",", "42", ",", "26", ",", "40", ",", "70", ",", "34", ",", "75", ",", 
     "45", ",", "62", ",", "22", ",", "62", ",", "73", ",", "50", ",", "67", 
     ",", "24", ",", "58", ",", "63", ",", "49", ",", "30", ",", "66", ",", 
     "48", ",", "43", ",", "67", ",", "56", ",", "33", ",", "49", ",", "37", 
     ",", "61", ",", "56", ",", "66", ",", "36", ",", "27", ",", "66", ",", 
     "21", ",", "41", ",", "61", ",", "97", ",", "44", ",", "35", ",", "34", 
     ",", "34", ",", "68", ",", "75", ",", "38", ",", "47", ",", "102", ",", 
     "57", ",", "47", ",", "53", ",", "91", ",", "81", ",", "28", ",", "37", 
     ",", "34", ",", "33", ",", "26", ",", "66", ",", "18", ",", "58", ",", 
     "32", ",", "60", ",", "53", ",", "41", ",", "25", ",", "55", ",", "63", 
     ",", "81", ",", "47", ",", "88", ",", "52", ",", "55", ",", "28", ",", 
     "87", ",", "75", ",", "42", ",", "60", ",", "47", ",", "44", ",", "66", 
     ",", "27", ",", "66", ",", "58", ",", "94", ",", "64", ",", "40", ",", 
     "57", ",", "63", ",", "51", ",", "45", ",", "35", ",", "57", ",", "97", 
     ",", "48", ",", "39", ",", "75", ",", "90", ",", "83", ",", "40", ",", 
     "47", ",", "73", ",", "49", ",", "63", ",", "43", ",", "106", ",", "65", 
     ",", "38", ",", "36", ",", "47", ",", "46", ",", "51", ",", "59", ",", 
     "71", ",", "90", ",", "19", ",", "114", ",", "39", ",", "29", ",", "47", 
     ",", "57", ",", "44", ",", "72", ",", "63", ",", "77", ",", "46", ",", 
     "145", ",", "53", ",", "68", ",", "43", ",", "95", ",", "40", ",", "18", 
     ",", "43", ",", "54", ",", "64", ",", "37", ",", "102", ",", "57", ",", 
     "110", ",", "79", ",", "42", ",", "54", ",", "57", ",", "47", ",", "106",
      ",", "156", ",", "46", ",", "39", ",", "60", ",", "53", ",", "58", ",", 
     "52", ",", "131", ",", "61", ",", "79", ",", "77", ",", "40", ",", "79", 
     ",", "65", ",", "70", ",", "86", ",", "50", ",", "48", ",", "61", ",", 
     "118", ",", "79", ",", "37", ",", "67", ",", "11", ",", "21", ",", "38", 
     ",", "92", ",", "91", ",", "92", ",", "42", ",", "53", ",", "81", ",", 
     "43", ",", "27", ",", "50", ",", "36", ",", "51", ",", "50", ",", "103", 
     ",", "47", ",", "45", ",", "45", ",", "40", ",", "62", ",", "77", ",", 
     "35", ",", "56", ",", "63", ",", "61", ",", "67", ",", "39", ",", "59", 
     ",", "56", ",", "45", ",", "71", ",", "64", ",", "73", ",", "120", ",", 
     "92", ",", "86", ",", "41", ",", "129", ",", "62", ",", "42", ",", "47", 
     ",", "70", ",", "56", ",", "49", ",", "78", ",", "33", ",", "53", ",", 
     "24", ",", "58", ",", "65", ",", "30", ",", "62", ",", "40", ",", "46", 
     ",", "98", ",", "56", ",", "16", ",", "63", ",", "44", ",", "53", ",", 
     "79", ",", "46", ",", "59", ",", "29", ",", "31", ",", "42", ",", "48", 
     ",", "53", ",", "55", ",", "35", ",", "52", ",", "66", ",", "45", ",", 
     "55", ",", "43", ",", "133", ",", "56", ",", "57", ",", "91", ",", "99", 
     ",", "107", ",", "73", ",", "41", ",", "73", ",", "67", ",", "69", ",", 
     "54", ",", "37", ",", "26", ",", "56", ",", "63", ",", "43", ",", "27", 
     ",", "59", ",", "66", ",", "76", ",", "51", ",", "67", ",", "51", ",", 
     "56", ",", "39", ",", "65", ",", "47", ",", "35", ",", "63", ",", "70", 
     ",", "67", ",", "53", ",", "46", ",", "107", ",", "32", ",", "49", ",", 
     "55", ",", "32", ",", "76", ",", "64", ",", "31", ",", "29", ",", "94", 
     ",", "55", ",", "38", ",", "32", ",", "52", ",", "78", ",", "59", ",", 
     "63", ",", "38", ",", "61", ",", "36", ",", "47", ",", "37", ",", "51", 
     ",", "45", ",", "67", ",", "44", ",", "36", ",", "104", ",", "91", ",", 
     "46", ",", "48", ",", "44", ",", "30", ",", "21", ",", "32", ",", "69", 
     ",", "54", ",", "73", ",", "45", ",", "40", ",", "40", ",", "50", ",", 
     "45", ",", "24", ",", "45", ",", "33", ",", "41", ",", "49", ",", "37", 
     ",", "38", ",", "55", ",", "46", ",", "63", ",", "62", ",", "86", ",", 
     "49", ",", "96", ",", "48", ",", "94", ",", "59", ",", "57", ",", "62", 
     ",", "53", ",", "85", ",", "57", ",", "65", ",", "27", ",", "50", ",", 
     "46", ",", "27", ",", "45", ",", "89", ",", "53", ",", "53", ",", "87", 
     ",", "46", ",", "42", ",", "35", ",", "22", ",", "48", ",", "44", ",", 
     "32", ",", "38", ",", "39", ",", "96", ",", "42", ",", "67", ",", "72", 
     ",", "78", ",", "35", ",", "50", ",", "48", ",", "50", ",", "28", ",", 
     "48", ",", "57", ",", "20", ",", "56", ",", "83", ",", "21", ",", "98", 
     ",", "33", ",", "36", ",", "63", ",", "83", ",", "63", ",", "51", ",", 
     "52", ",", "44", ",", "80", ",", "79", ",", "74", ",", "30", ",", "28", 
     ",", "73", ",", "29", ",", "39", ",", "77", ",", "102", ",", "49", ",", 
     "26", ",", "122", ",", "60", ",", "61", ",", "44", ",", "56", ",", "74", 
     ",", "31", ",", "51", ",", "52", ",", "27", ",", "31", ",", "42", ",", 
     "109", ",", "52", ",", "49", ",", "64", ",", "62", ",", "53", ",", "38", 
     ",", "35", ",", "60", ",", "73", ",", "42", ",", "26", ",", "36", ",", 
     "82", ",", "98", ",", "56", ",", "59", ",", "98", ",", "31", ",", "71", 
     ",", "36", ",", "39", ",", "45", ",", "46", ",", "41", ",", "54", ",", 
     "77", ",", "52", ",", "52", ",", "77", ",", "38", ",", "36", ",", "76", 
     ",", "58", ",", "20", ",", "29", ",", "37", ",", "54", ",", "39", ",", 
     "86", ",", "71", ",", "49", ",", "53", ",", "118", ",", "69", ",", "42", 
     ",", "71", ",", "40", ",", "63", ",", "67", ",", "94", ",", "42", ",", 
     "24", ",", "61", ",", "97", ",", "36", ",", "56", ",", "53", ",", "59", 
     ",", "56", ",", "33", ",", "113", ",", "27", ",", "65", ",", "42", ",", 
     "54", ",", "52", ",", "27", ",", "34", ",", "53", ",", "45", ",", "89", 
     ",", "66", ",", "38", ",", "141", ",", "31", ",", "64", ",", "91", ",", 
     "55", ",", "41", ",", "34", ",", "32", ",", "74", ",", "99", ",", "55", 
     ",", "85", ",", "48", ",", "60", ",", "41", ",", "73", ",", "66", ",", 
     "84", ",", "36", ",", "48", ",", "60", ",", "29", ",", "59", ",", "53", 
     ",", "40", ",", "57", ",", "59", ",", "107", ",", "34", ",", "58", ",", 
     "77", ",", "45", ",", "56", ",", "33", ",", "60", ",", "67", ",", "76", 
     ",", "118", ",", "36", ",", "57", ",", "75", ",", "68", ",", "45", ",", 
     "64", ",", "52", ",", "56", ",", "19", ",", "56", ",", "46", ",", "54", 
     ",", "103", ",", "72", ",", "63", ",", "77", ",", "83", ",", "75", ",", 
     "57", ",", "44", ",", "33", ",", "39", ",", "40", ",", "70", ",", "27", 
     ",", "32", ",", "53", ",", "41", ",", "74", ",", "73", ",", "66", ",", 
     "59", ",", "46", ",", "58", ",", "79", ",", "47", ",", "116", ",", "62", 
     ",", "67", ",", "48", ",", "95", ",", "51", ",", "38", ",", "58", ",", 
     "17", ",", "43", ",", "56", ",", "34", ",", "84", ",", "54", ",", "53", 
     ",", "38", ",", "54", ",", "86", ",", "27", ",", "80", ",", "74", ",", 
     "40", ",", "111", ",", "77", ",", "75", ",", "30", ",", "36", ",", "85", 
     ",", "86", ",", "25", ",", "41", ",", "55", ",", "21", ",", "83", ",", 
     "87", ",", "23", ",", "67", ",", "85", ",", "81", ",", "79", ",", "41", 
     ",", "58", ",", "123", ",", "52", ",", "50", ",", "97", ",", "34", ",", 
     "122", ",", "82", ",", "64", ",", "55", ",", "89", ",", "34", ",", "33", 
     ",", "45", ",", "53", ",", "44", ",", "68", ",", "116", ",", "34", ",", 
     "50", ",", "91", ",", "81", ",", "124", ",", "37", ",", "49", ",", "81", 
     ",", "36", ",", "57", ",", "46", ",", "67", ",", "33", ",", "56", ",", 
     "83", ",", "81", ",", "88", ",", "86", ",", "65", ",", "90", ",", "110", 
     ",", "120", ",", "73", ",", "70", ",", "25", ",", "42", ",", "53", ",", 
     "95", ",", "39", ",", "43", ",", "29", ",", "81", ",", "31", ",", "88", 
     ",", "46", ",", "66", ",", "85", ",", "75", ",", "92", ",", "46", ",", 
     "69", ",", "66", ",", "74", ",", "68", ",", "34", ",", "60", ",", "52", 
     ",", "61", ",", "49", ",", "44", ",", "34", ",", "67", ",", "18", ",", 
     "111", ",", "79", ",", "61", ",", "76", ",", "75", ",", "81", ",", "49", 
     ",", "34", ",", "74", ",", "38", ",", "68", ",", "84", ",", "135", ",", 
     "70", ",", "38", ",", "36", ",", "35", ",", "41", ",", "68", ",", "43", 
     ",", "61", ",", "65", ",", "40", ",", "43", ",", "58", ",", "55", ",", 
     "56", ",", "73", ",", "35", ",", "41", ",", "50", ",", "69", ",", "30", 
     ",", "32", ",", "34", ",", "76", ",", "71", ",", "111", ",", "66", ",", 
     "46", ",", "127", ",", "60", ",", "37", ",", "51", ",", "64", ",", "93", 
     ",", "80", ",", "45", ",", "80", ",", "62", ",", "51", ",", "71", ",", 
     "78", ",", "54", ",", "60", ",", "34", ",", "44", ",", "50", ",", "43", 
     ",", "53", ",", "60", ",", "75", ",", "21", ",", "121", ",", "28", ",", 
     "55", ",", "27", ",", "28", ",", "87", ",", "43", ",", "46", ",", "73", 
     ",", "98", ",", "62", ",", "52", ",", "92", ",", "35", ",", "47", ",", 
     "49", ",", "48", ",", "46", ",", "50", ",", "119", ",", "28", ",", "32", 
     ",", "33", ",", "54", ",", "33", ",", "45", ",", "40", ",", "68", ",", 
     "45", ",", "45", ",", "64", ",", "35", ",", "62", ",", "39", ",", "116", 
     ",", "51", ",", "71", ",", "52", ",", "70", ",", "77", ",", "66", ",", 
     "74", ",", "75", ",", "55", ",", "58", ",", "115", ",", "27", ",", "70", 
     ",", "34", ",", "32", ",", "71", ",", "61", ",", "52", ",", "53", ",", 
     "28", ",", "47", ",", "42", ",", "95", ",", "59", ",", "53", ",", "44", 
     ",", "44", ",", "69", ",", "53", ",", "109", ",", "53", ",", "59", ",", 
     "29", ",", "82", ",", "51", ",", "53", ",", "46", ",", "77", ",", "67", 
     ",", "39", ",", "44", ",", "95", ",", "49", ",", "105", ",", "75", ",", 
     "61", ",", "49", ",", "90", ",", "73", ",", "47", ",", "63", ",", "37", 
     ",", "33", ",", "41", ",", "31", ",", "60", ",", "99", ",", "50", ",", 
     "66", ",", "39", ",", "49", ",", "68", ",", "105", ",", "45", ",", "56", 
     ",", "62", ",", "84", ",", "128", ",", "38", ",", "61", ",", "50", ",", 
     "53", ",", "53", ",", "58", ",", "33", ",", "39", ",", "63", ",", "41", 
     ",", "86", ",", "76", ",", "88", ",", "88", ",", "57", ",", "49", ",", 
     "36", ",", "49", ",", "68", ",", "34", ",", "41", ",", "40", ",", "50", 
     ",", "33", ",", "67", ",", "62", ",", "36", ",", "93", ",", "34", ",", 
     "22", ",", "31", ",", "49", ",", "100", ",", "40", ",", "27", ",", "26", 
     ",", "83", ",", "59", ",", "48", ",", "60", ",", "21", ",", "76", ",", 
     "59", ",", "72", ",", "51", ",", "50", ",", "39", ",", "55", ",", "94", 
     ",", "62", ",", "52", ",", "65", ",", "37", ",", "49", ",", "45", ",", 
     "70", ",", "38", ",", "28", ",", "20", ",", "39", ",", "74", ",", "68", 
     ",", "94", ",", "26", ",", "83", ",", "56", ",", "50", ",", "44", ",", 
     "66", ",", "56", ",", "70", ",", "34", ",", "30", ",", "65", ",", "55", 
     ",", "91", ",", "85", ",", "48", ",", "40", ",", "31", ",", "69", ",", 
     "91", ",", "81", ",", "57", ",", "47", ",", "40", ",", "26", ",", "62", 
     ",", "64", ",", "72", ",", "33", ",", "37", ",", "52", ",", "51", ",", 
     "88", ",", "59", ",", "94", ",", "25", ",", "33", ",", "82", ",", "51", 
     ",", "86", ",", "109", ",", "34", ",", "54", ",", "41", ",", "61", ",", 
     "55", ",", "101", ",", "69", ",", "86", ",", "46", ",", "44", ",", "27", 
     ",", "65", ",", "69", ",", "45", ",", "69", ",", "77", ",", "28", ",", 
     "49", ",", "56", ",", "21", ",", "40", ",", "59", ",", "42", ",", "45", 
     ",", "57", ",", "32", ",", "49", ",", "67", ",", "65", ",", "69", ",", 
     "26", ",", "43", ",", "51", ",", "68", ",", "40", ",", "45", ",", "53", 
     ",", "40", ",", "41", ",", "39", ",", "55", ",", "59", ",", "52", ",", 
     "72", ",", "44", ",", "71", ",", "28", ",", "87", ",", "62", ",", "40", 
     ",", "76", ",", "79", ",", "110", ",", "63", ",", "43", ",", "56", ",", 
     "40", ",", "47", ",", "42", ",", "46", ",", "64", ",", "85", ",", "53", 
     ",", "32", ",", "47", ",", "104", ",", "37", ",", "29", ",", "73", ",", 
     "69", ",", "33", ",", "100", ",", "45", ",", "66", ",", "67", ",", "37", 
     ",", "43", ",", "47", ",", "35", ",", "21", ",", "27", ",", "42", ",", 
     "63", ",", "62", ",", "62", ",", "74", ",", "95", ",", "72", ",", "86", 
     ",", "89", ",", "45", ",", "53", ",", "53", ",", "21", ",", "46", ",", 
     "81", ",", "60", ",", "57", ",", "84", ",", "27", ",", "46", ",", "65", 
     ",", "45", ",", "46", ",", "68", ",", "40", ",", "100", ",", "63", ",", 
     "136", ",", "54", ",", "41", ",", "55", ",", "37", ",", "121", ",", "42",
      ",", "32", ",", "59", ",", "44", ",", "68", ",", "37", ",", "86", ",", 
     "50", ",", "71", ",", "26", ",", "47", ",", "78", ",", "68", ",", "55", 
     ",", "100", ",", "21", ",", "99", ",", "43", ",", "55", ",", "37", ",", 
     "30", ",", "70", ",", "75", ",", "58", ",", "34", ",", "65", ",", "66", 
     ",", "53", ",", "50", ",", "46", ",", "130", ",", "62", ",", "43", ",", 
     "85", ",", "32", ",", "50", ",", "58", ",", "51", ",", "28", ",", "27", 
     ",", "75", ",", "51", ",", "74", ",", "29", ",", "50", ",", "65", ",", 
     "39", ",", "57", ",", "80", ",", "40", ",", "82", ",", "59", ",", "41", 
     ",", "80", ",", "48", ",", "57", ",", "42", ",", "39", ",", "59", ",", 
     "42", ",", "69", ",", "83", ",", "28", ",", "48", ",", "107", ",", "34", 
     ",", "35", ",", "60", ",", "59", ",", "63", ",", "28", ",", "56", ",", 
     "42", ",", "50", ",", "46", ",", "54", ",", "34", ",", "31", ",", "57", 
     ",", "72", ",", "68", ",", "56", ",", "121", ",", "97", ",", "77", ",", 
     "48", ",", "22", ",", "54", ",", "37", ",", "29", ",", "87", ",", "62", 
     ",", "73", ",", "36", ",", "39", ",", "65", ",", "59", ",", "46", ",", 
     "80", ",", "132", ",", "50", ",", "38", ",", "86", ",", "39", ",", "96", 
     ",", "77", ",", "58", ",", "32", ",", "49", ",", "80", ",", "50", ",", 
     "72", ",", "83", ",", "62", ",", "51", ",", "44", ",", "49", ",", "46", 
     ",", "81", ",", "58", ",", "66", ",", "26", ",", "58", ",", "43", ",", 
     "54", ",", "41", ",", "93", ",", "35", ",", "48", ",", "67", ",", "49", 
     ",", "46", ",", "73", ",", "68", ",", "72", ",", "77", ",", "71", ",", 
     "92", ",", "71", ",", "133", ",", "69", ",", "47", ",", "72", ",", "29", 
     ",", "35", ",", "56", ",", "50", ",", "37", ",", "38", ",", "43", ",", 
     "67", ",", "34", ",", "137", ",", "21", ",", "48", ",", "106", ",", "61",
      ",", "48", ",", "29", ",", "32", ",", "48", ",", "45", ",", "31", ",", 
     "34", ",", "43", ",", "46", ",", "39", ",", "55", ",", "41", ",", "54", 
     ",", "40", ",", "38", ",", "42", ",", "50", ",", "30", ",", "58", ",", 
     "74", ",", "83", ",", "53", ",", "43", ",", "48", ",", "80", ",", "57", 
     ",", "44", ",", "29", ",", "65", ",", "54", ",", "62", ",", "47", ",", 
     "55", ",", "26", ",", "65", ",", "44", ",", "47", ",", "55", ",", "40", 
     ",", "39", ",", "24", ",", "48", ",", "62", ",", "39", ",", "70", ",", 
     "38", ",", "31", ",", "42", ",", "61", ",", "29", ",", "89", ",", "35", 
     ",", "84", ",", "65", ",", "116", ",", "27", ",", "45", ",", "38", ",", 
     "32", ",", "92", ",", "39", ",", "65", ",", "61", ",", "91", ",", "47", 
     ",", "52", ",", "55", ",", "76", ",", "50", ",", "66", ",", "73", ",", 
     "87", ",", "33", ",", "40", ",", "73", ",", "48", ",", "47", ",", "47", 
     ",", "36", ",", "35", ",", "97", ",", "94", ",", "61", ",", "58", ",", 
     "44", ",", "63", ",", "91", ",", "88", ",", "46", ",", "28", ",", "99", 
     ",", "82", ",", "47", ",", "55", ",", "59", ",", "47", ",", "56", ",", 
     "13", ",", "54", ",", "65", ",", "45", ",", "44", ",", "62", ",", "33", 
     ",", "40", ",", "90", ",", "22", ",", "66", ",", "40", ",", "42", ",", 
     "55", ",", "67", ",", "106", ",", "47", ",", "26", ",", "57", ",", "40", 
     ",", "77", ",", "36", ",", "62", ",", "34", ",", "85", ",", "32", ",", 
     "42", ",", "54", ",", "70", ",", "62", ",", "84", ",", "37", ",", "48", 
     ",", "78", ",", "12", ",", "44", ",", "37", ",", "38", ",", "45", ",", 
     "49", ",", "37", ",", "48", ",", "23", ",", "47", ",", "69", ",", "11", 
     ",", "63", ",", "52", ",", "44", ",", "75", ",", "56", ",", "56", ",", 
     "34", ",", "30", ",", "73", ",", "61", ",", "32", ",", "42", ",", "53", 
     ",", "55", ",", "79", ",", "73", ",", "43", ",", "63", ",", "65", ",", 
     "101", ",", "28", ",", "57", ",", "53", ",", "47", ",", "39", ",", "47", 
     ",", "56", ",", "66", ",", "87", ",", "107", ",", "35", ",", "58", ",", 
     "45", ",", "54", ",", "112", ",", "25", ",", "46", ",", "51", ",", "64", 
     ",", "48", ",", "23", ",", "50", ",", "42", ",", "61", ",", "41", ",", 
     "38", ",", "69", ",", "35", ",", "76", ",", "52", ",", "24", ",", "53", 
     ",", "73", ",", "62", ",", "27", ",", "46", ",", "93", ",", "71", ",", 
     "104", ",", "27", ",", "78", ",", "38", ",", "35", ",", "27", ",", "51", 
     ",", "52", ",", "51", ",", "46", ",", "90", ",", "45", ",", "48", ",", 
     "67", ",", "60", ",", "52", ",", "81", ",", "100", ",", "98", ",", "59", 
     ",", "23", ",", "62", ",", "48", ",", "45", ",", "58", ",", "33", ",", 
     "63", ",", "70", ",", "51", ",", "31", ",", "34", ",", "31", ",", "42", 
     ",", "74", ",", "51", ",", "63", ",", "69", ",", "46", ",", "95", ",", 
     "51", ",", "55", ",", "36", ",", "84", ",", "63", ",", "121", ",", "35", 
     ",", "41", ",", "50", ",", "92", ",", "27", ",", "68", ",", "45", ",", 
     "54", ",", "44", ",", "53", ",", "66", ",", "46", ",", "66", ",", "100", 
     ",", "36", ",", "33", ",", "46", ",", "47", ",", "63", ",", "84", ",", 
     "52", ",", "87", ",", "50", ",", "78", ",", "46", ",", "47", ",", "74", 
     ",", "49", ",", "52", ",", "62", ",", "55", ",", "58", ",", "57", ",", 
     "86", ",", "46", ",", "45", ",", "48", ",", "64", ",", "65", ",", "24", 
     ",", "60", ",", "23", ",", "34", ",", "46", ",", "71", ",", "24", ",", 
     "45", ",", "35", ",", "33", ",", "27", ",", "39", ",", "37", ",", "48", 
     ",", "81", ",", "71", ",", "31", ",", "79", ",", "37", ",", "56", ",", 
     "14", ",", "72", ",", "112", ",", "74", ",", "31", ",", "99", ",", "53", 
     ",", "58", ",", "41", ",", "55", ",", "23", ",", "103", ",", "66", ",", 
     "49", ",", "47", ",", "74", ",", "38", ",", "54", ",", "72", ",", "47", 
     ",", "53", ",", "70", ",", "38", ",", "75", ",", "36", ",", "94", ",", 
     "88", ",", "34", ",", "38", ",", "30", ",", "73", ",", "56", ",", "31", 
     ",", "44", ",", "24", ",", "36", ",", "56", ",", "42", ",", "52", ",", 
     "63", ",", "67", ",", "53", ",", "32", ",", "55", ",", "51", ",", "88", 
     ",", "49", ",", "49", ",", "64", ",", "39", ",", "64", ",", "68", ",", 
     "91", ",", "41", ",", "67", ",", "36", ",", "68", ",", "30", ",", "28", 
     ",", "57", ",", "48", ",", "29", ",", "67", ",", "57", ",", "53", ",", 
     "98", ",", "46", ",", "80", ",", "63", ",", "26", ",", "41", ",", "91", 
     ",", "27", ",", "62", ",", "59", ",", "65", ",", "66", ",", "32", ",", 
     "23", ",", "69", ",", "43", ",", "65", ",", "36", ",", "45", ",", "80", 
     ",", "31", ",", "37", ",", "58", ",", "22", ",", "86", ",", "82", ",", 
     "43", ",", "61", ",", "30", ",", "83", ",", "53", ",", "89", ",", "72", 
     ",", "51", ",", "37", ",", "65", ",", "42", ",", "71", ",", "45", ",", 
     "36", ",", "45", ",", "66", ",", "75", ",", "49", ",", "53", ",", "59", 
     ",", "103", ",", "68", ",", "48", ",", "30", ",", "51", ",", "63", ",", 
     "60", ",", "94", ",", "27", ",", "37", ",", "48", ",", "51", ",", "41", 
     ",", "32", ",", "44", ",", "19", ",", "92", ",", "36", ",", "52", ",", 
     "57", ",", "48", ",", "82", ",", "45", ",", "47", ",", "62", ",", "56", 
     ",", "65", ",", "35", ",", "93", ",", "58", ",", "53", ",", "47", ",", 
     "74", ",", "53", ",", "61", ",", "42", ",", "40", ",", "29", ",", "25", 
     ",", "39", ",", "32", ",", "73", ",", "50", ",", "76", ",", "47", ",", 
     "72", ",", "31", ",", "42", ",", "78", ",", "52", ",", "45", ",", "34", 
     ",", "42", ",", "75", ",", "46", ",", "32", ",", "75", ",", "58", ",", 
     "89", ",", "46", ",", "54", ",", "26", ",", "157", ",", "60", ",", "30", 
     ",", "46", ",", "68", ",", "50", ",", "72", ",", "36", ",", "25", ",", 
     "70", ",", "44", ",", "75", ",", "92", ",", "93", ",", "51", ",", "35", 
     ",", "64", ",", "59", ",", "85", ",", "36", ",", "53", ",", "27", ",", 
     "79", ",", "99", ",", "109", ",", "62", ",", "57", ",", "59", ",", "26", 
     ",", "21", ",", "65", ",", "53", ",", "26", ",", "77", ",", "32", ",", 
     "32", ",", "49", ",", "71", ",", "112", ",", "120", ",", "104", ",", 
     "61", ",", "52", ",", "67", ",", "30", ",", "88", ",", "73", ",", "64", 
     ",", "72", ",", "57", ",", "60", ",", "51", ",", "49", ",", "87", ",", 
     "53", ",", "64", ",", "95", ",", "66", ",", "43", ",", "45", ",", "55", 
     ",", "40", ",", "35", ",", "58", ",", "55", ",", "52", ",", "29", ",", 
     "52", ",", "68", ",", "67", ",", "36", ",", "70", ",", "59", ",", "29", 
     ",", "40", ",", "57", ",", "43", ",", "85", ",", "75", ",", "78", ",", 
     "47", ",", "43", ",", "68", ",", "72", ",", "41", ",", "44", ",", "54", 
     ",", "55", ",", "90", ",", "47", ",", "41", ",", "56", ",", "59", ",", 
     "41", ",", "33", ",", "88", ",", "21", ",", "122", ",", "68", ",", "44", 
     ",", "55", ",", "64", ",", "32", ",", "108", ",", "56", ",", "32", ",", 
     "47", ",", "40", ",", "34", ",", "49", ",", "55", ",", "64", ",", "86", 
     ",", "45", ",", "55", ",", "71", ",", "47", ",", "29", ",", "115", ",", 
     "95", ",", "104", ",", "50", ",", "26", ",", "37", ",", "45", ",", "41", 
     ",", "53", ",", "45", ",", "47", ",", "57", ",", "68", ",", "96", ",", 
     "80", ",", "120", ",", "65", ",", "40", ",", "34", ",", "43", ",", "98", 
     ",", "58", ",", "32", ",", "65", ",", "28", ",", "31", ",", "61", ",", 
     "101", ",", "24", ",", "19", ",", "30", ",", "31", ",", "34", ",", "71", 
     ",", "89", ",", "43", ",", "34", ",", "32", ",", "59", ",", "107", ",", 
     "40", ",", "29", ",", "72", ",", "73", ",", "65", ",", "34", ",", "55", 
     ",", "24", ",", "53", ",", "72", ",", "102", ",", "116", ",", "67", ",", 
     "43", ",", "43", ",", "23", ",", "35", ",", "47", ",", "66", ",", "82", 
     ",", "79", ",", "42", ",", "37", ",", "73", ",", "25", ",", "111", ",", 
     "19", ",", "53", ",", "38", ",", "89", ",", "45", ",", "28", ",", "105", 
     ",", "43", ",", "43", ",", "48", ",", "42", ",", "25", ",", "73", ",", 
     "42", ",", "82", ",", "62", ",", "37", ",", "28", ",", "61", ",", "64", 
     ",", "53", ",", "93", ",", "24", ",", "78", ",", "69", ",", "24", ",", 
     "50", ",", "34", ",", "27", ",", "52", ",", "48", ",", "86", ",", "46", 
     ",", "44", ",", "51", ",", "55", ",", "47", ",", "44", ",", "59", ",", 
     "63", ",", "67", ",", "51", ",", "44", ",", "54", ",", "65", ",", "69", 
     ",", "37", ",", "45", ",", "44", ",", "48", ",", "24", ",", "48", ",", 
     "50", ",", "75", ",", "47", ",", "43", ",", "62", ",", "43", ",", "41", 
     ",", "73", ",", "53", ",", "47", ",", "88", ",", "74", ",", "24", ",", 
     "87", ",", "78", ",", "71", ",", "41", ",", "64", ",", "63", ",", "101", 
     ",", "46", ",", "39", ",", "84", ",", "57", ",", "32", ",", "79", ",", 
     "123", ",", "49", ",", "46", ",", "56", ",", "20", ",", "8", ",", "67", 
     ",", "50", ",", "30", ",", "64", ",", "36", ",", "69", ",", "52", ",", 
     "19", ",", "41", ",", "56", ",", "30", ",", "44", ",", "91", ",", "105", 
     ",", "61", ",", "35", ",", "63", ",", "40", ",", "47", ",", "48", ",", 
     "47", ",", "76", ",", "49", ",", "46", ",", "48", ",", "108", ",", "50", 
     ",", "84", ",", "47", ",", "56", ",", "40", ",", "51", ",", "89", ",", 
     "58", ",", "67", ",", "34", ",", "31", ",", "108", ",", "70", ",", "53", 
     ",", "43", ",", "37", ",", "39", ",", "111", ",", "51", ",", "119", ",", 
     "56", ",", "75", ",", "29", ",", "37", ",", "73", ",", "76", ",", "152", 
     ",", "84", ",", "67", ",", "67", ",", "55", ",", "40", ",", "60", ",", 
     "37", ",", "40", ",", "40", ",", "75", ",", "60", ",", "41", ",", "45", 
     ",", "166", ",", "101", ",", "46", ",", "26", ",", "36", ",", "63", ",", 
     "113", ",", "25", ",", "24", ",", "53", ",", "21", ",", "51", ",", "91", 
     ",", "61", ",", "54", ",", "58", ",", "24", ",", "67", ",", "55", ",", 
     "68", ",", "67", ",", "42", ",", "27", ",", "49", ",", "66", ",", "57", 
     ",", "57", ",", "33", ",", "37", ",", "38", ",", "77", ",", "63", ",", 
     "87", ",", "70", ",", "64", ",", "38", ",", "90", ",", "32", ",", "91", 
     ",", "59", ",", "38", ",", "39", ",", "123", ",", "63", ",", "33", ",", 
     "44", ",", "65", ",", "62", ",", "80", ",", "48", ",", "36", ",", "80", 
     ",", "81", ",", "69", ",", "64", ",", "22", ",", "46", ",", "104", ",", 
     "68", ",", "32", ",", "32", ",", "91", ",", "77", ",", "40", ",", "73", 
     ",", "47", ",", "39", ",", "52", ",", "104", ",", "21", ",", "70", ",", 
     "84", ",", "36", ",", "56", ",", "47", ",", "57", ",", "46", ",", "33", 
     ",", "24", ",", "25", ",", "58", ",", "58", ",", "64", ",", "39", ",", 
     "89", ",", "42", ",", "112", ",", "58", ",", "48", ",", "55", ",", "29", 
     ",", "60", ",", "46", ",", "27", ",", "23", ",", "55", ",", "71", ",", 
     "35", ",", "39", ",", "55", ",", "93", ",", "77", ",", "48", ",", "96", 
     ",", "73", ",", "76", ",", "62", ",", "46", ",", "31", ",", "66", ",", 
     "66", ",", "38", ",", "83", ",", "41", ",", "46", ",", "45", ",", "54", 
     ",", "62", ",", "61", ",", "44", ",", "40", ",", "41", ",", "38", ",", 
     "84", ",", "55", ",", "49", ",", "62", ",", "45", ",", "52", ",", "71", 
     ",", "45", ",", "34", ",", "38", ",", "34", ",", "41", ",", "32", ",", 
     "62", ",", "99", ",", "88", ",", "80", ",", "78", ",", "45", ",", "66", 
     ",", "125", ",", "54", ",", "52", ",", "104", ",", "45", ",", "83", ",", 
     "30", ",", "90", ",", "37", ",", "35", ",", "57", ",", "62", ",", "45", 
     ",", "89", ",", "32", ",", "58", ",", "38", ",", "90", ",", "69", ",", 
     "44", ",", "50", ",", "55", ",", "64", ",", "73", ",", "25", ",", "63", 
     ",", "66", ",", "56", ",", "39", ",", "28", ",", "55", ",", "40", ",", 
     "63", ",", "123", ",", "43", ",", "76", ",", "43", ",", "73", ",", "37", 
     ",", "74", ",", "64", ",", "68", ",", "69", ",", "56", ",", "51", ",", 
     "52", ",", "51", ",", "20", ",", "85", ",", "73", ",", "60", ",", "46", 
     ",", "45", ",", "32", ",", "58", ",", "61", ",", "48", ",", "48", ",", 
     "43", ",", "49", ",", "25", ",", "88", ",", "58", ",", "63", ",", "46", 
     ",", "50", ",", "52", ",", "102", ",", "52", ",", "27", ",", "21", ",", 
     "53", ",", "38", ",", "72", ",", "53", ",", "31", ",", "38", ",", "25", 
     ",", "12", ",", "56", ",", "74", ",", "30", ",", "32", ",", "85", ",", 
     "72", ",", "75", ",", "60", ",", "46", ",", "35", ",", "51", ",", "101", 
     ",", "28", ",", "49", ",", "50", ",", "65", ",", "107", ",", "42", ",", 
     "56", ",", "108", ",", "55", ",", "45", ",", "116", ",", "40", ",", "53",
      ",", "71", ",", "55", ",", "61", ",", "52", ",", "72", ",", "59", ",", 
     "44", ",", "28", ",", "74", ",", "60", ",", "51", ",", "40", ",", "61", 
     ",", "23", ",", "62", ",", "46", ",", "66", ",", "42", ",", "32", ",", 
     "79", ",", "72", ",", "57", ",", "74", ",", "103", ",", "29", ",", "55", 
     ",", "45", ",", "74", ",", "74", ",", "84", ",", "66", ",", "26", ",", 
     "39", ",", "45", ",", "40", ",", "35", ",", "36", ",", "50", ",", "25", 
     ",", "23", ",", "57", ",", "51", ",", "41", ",", "56", ",", "58", ",", 
     "46", ",", "25", ",", "39", ",", "95", ",", "69", ",", "33", ",", "43", 
     ",", "97", ",", "26", ",", "36", ",", "80", ",", "25", ",", "60", ",", 
     "70", ",", "75", ",", "41", ",", "46", ",", "80", ",", "71", ",", "29", 
     ",", "37", ",", "33", ",", "53", ",", "36", ",", "45", ",", "33", ",", 
     "108", ",", "64", ",", "41", ",", "31", ",", "41", ",", "62", ",", "52", 
     ",", "60", ",", "58", ",", "26", ",", "44", ",", "61", ",", "63", ",", 
     "42", ",", "41", ",", "43", ",", "34", ",", "53", ",", "53", ",", "36", 
     ",", "63", ",", "44", ",", "47", ",", "79", ",", "72", ",", "74", ",", 
     "28", ",", "50", ",", "43", ",", "76", ",", "47", ",", "77", ",", "43", 
     ",", "43", ",", "29", ",", "35", ",", "66", ",", "57", ",", "52", ",", 
     "38", ",", "47", ",", "38", ",", "70", ",", "84", ",", "38", ",", "54", 
     ",", "56", ",", "43", ",", "53", ",", "53", ",", "57", ",", "63", ",", 
     "50", ",", "60", ",", "39", ",", "41", ",", "50", ",", "57", ",", "83", 
     ",", "63", ",", "58", ",", "66", ",", "52", ",", "31", ",", "30", ",", 
     "38", ",", "60", ",", "75", ",", "46", ",", "68", ",", "59", ",", "38", 
     ",", "76", ",", "41", ",", "64", ",", "71", ",", "61", ",", "40", ",", 
     "41", ",", "90", ",", "88", ",", "58", ",", "72", ",", "40", ",", "46", 
     ",", "69", ",", "20", ",", "41", ",", "48", ",", "47", ",", "43", ",", 
     "48", ",", "62", ",", "34", ",", "62", ",", "78", ",", "122", ",", "40", 
     ",", "40", ",", "61", ",", "108", ",", "49", ",", "90", ",", "81", ",", 
     "26", ",", "59", ",", "65", ",", "32", ",", "36", ",", "73", ",", "72", 
     ",", "18", ",", "36", ",", "71", ",", "80", ",", "34", ",", "110", ",", 
     "40", ",", "94", ",", "66", ",", "41", ",", "57", ",", "53", ",", "69", 
     ",", "45", ",", "38", ",", "37", ",", "78", ",", "53", ",", "50", ",", 
     "47", ",", "22", ",", "50", ",", "49", ",", "31", ",", "43", ",", "56", 
     ",", "35", ",", "84", ",", "72", ",", "72", ",", "74", ",", "107", ",", 
     "64", ",", "50", ",", "54", ",", "72", ",", "71", ",", "125", ",", "43", 
     ",", "48", ",", "50", ",", "73", ",", "109", ",", "55", ",", "97", ",", 
     "46", ",", "66", ",", "83", ",", "53", ",", "41", ",", "64", ",", "67", 
     ",", "48", ",", "73", ",", "47", ",", "52", ",", "71", ",", "75", ",", 
     "39", ",", "53", ",", "88", ",", "82", ",", "119", ",", "42", ",", "49", 
     ",", "31", ",", "56", ",", "65", ",", "66", ",", "62", ",", "50", ",", 
     "103", ",", "34", ",", "48", ",", "70", ",", "33", ",", "77", ",", "63", 
     ",", "38", ",", "23", ",", "20", ",", "41", ",", "23", ",", "65", ",", 
     "56", ",", "68", ",", "40", ",", "65", ",", "50", ",", "32", ",", "41", 
     ",", "44", ",", "64", ",", "109", ",", "38", ",", "40", ",", "43", ",", 
     "38", ",", "31", ",", "111", ",", "47", ",", "68", ",", "90", ",", "61", 
     ",", "68", ",", "56", ",", "34", ",", "62", ",", "32", ",", "117", ",", 
     "86", ",", "28", ",", "51", ",", "52", ",", "41", ",", "89", ",", "46", 
     ",", "55", ",", "35", ",", "40", ",", "37", ",", "38", ",", "72", ",", 
     "69", ",", "33", ",", "36", ",", "75", ",", "48", ",", "37", ",", "30", 
     ",", "29", ",", "105", ",", "66", ",", "48", ",", "60", ",", "72", ",", 
     "31", ",", "51", ",", "47", ",", "53", ",", "30", ",", "54", ",", "29", 
     ",", "59", ",", "59", ",", "83", ",", "36", ",", "21", ",", "136", ",", 
     "83", ",", "56", ",", "60", ",", "133", ",", "64", ",", "50", ",", "65", 
     ",", "106", ",", "50", ",", "45", ",", "36", ",", "75", ",", "53", ",", 
     "62", ",", "93", ",", "48", ",", "88", ",", "70", ",", "46", ",", "27", 
     ",", "89", ",", "32", ",", "80", ",", "66", ",", "51", ",", "31", ",", 
     "86", ",", "69", ",", "63", ",", "110", ",", "60", ",", "49", ",", "38", 
     ",", "61", ",", "73", ",", "61", ",", "38", ",", "67", ",", "56", ",", 
     "73", ",", "68", ",", "46", ",", "82", ",", "42", ",", "53", ",", "82", 
     ",", "18", ",", "47", ",", "53", ",", "56", ",", "83", ",", "84", ",", 
     "94", ",", "53", ",", "55", ",", "61", ",", "58", ",", "52", ",", "70", 
     ",", "41", ",", "75", ",", "56", ",", "87", ",", "39", ",", "29", ",", 
     "28", ",", "43", ",", "41", ",", "66", ",", "36", ",", "104", ",", "82", 
     ",", "48", ",", "79", ",", "19", ",", "74", ",", "51", ",", "55", ",", 
     "40", ",", "48", ",", "30", ",", "82", ",", "84", ",", "79", ",", "64", 
     ",", "69", ",", "55", ",", "36", ",", "29", ",", "66", ",", "68", ",", 
     "111", ",", "45", ",", "55", ",", "50", ",", "55", ",", "82", ",", "66", 
     ",", "62", ",", "30", ",", "70", ",", "46", ",", "77", ",", "40", ",", 
     "72", ",", "33", ",", "42", ",", "38", ",", "53", ",", "41", ",", "64", 
     ",", "61", ",", "45", ",", "53", ",", "106", ",", "107", ",", "86", ",", 
     "59", ",", "49", ",", "40", ",", "43", ",", "60", ",", "66", ",", "75", 
     ",", "61", ",", "54", ",", "40", ",", "100", ",", "55", ",", "57", ",", 
     "82", ",", "46", ",", "35", ",", "53", ",", "112", ",", "57", ",", "128",
      ",", "16", ",", "45", ",", "38", ",", "34", ",", "65", ",", "90", ",", 
     "56", ",", "70", ",", "79", ",", "52", ",", "39", ",", "57", ",", "41", 
     ",", "56", ",", "64", ",", "53", ",", "52", ",", "33", ",", "79", ",", 
     "49", ",", "85", ",", "53", ",", "56", ",", "21", ",", "50", ",", "42", 
     ",", "64", ",", "85", ",", "46", ",", "98", ",", "53", ",", "72", ",", 
     "39", ",", "42", ",", "19", ",", "80", ",", "87", ",", "65", ",", "19", 
     ",", "47", ",", "37", ",", "38", ",", "43", ",", "60", ",", "33", ",", 
     "42", ",", "74", ",", "26", ",", "68", ",", "66", ",", "69", ",", "31", 
     ",", "56", ",", "41", ",", "22", ",", "74", ",", "56", ",", "57", ",", 
     "84", ",", "82", ",", "61", ",", "59", ",", "42", ",", "42", ",", "60", 
     ",", "31", ",", "92", ",", "45", ",", "48", ",", "42", ",", "47", ",", 
     "30", ",", "57", ",", "24", ",", "49", ",", "42", ",", "35", ",", "100", 
     ",", "54", ",", "55", ",", "76", ",", "26", ",", "64", ",", "24", ",", 
     "50", ",", "21", ",", "85", ",", "62", ",", "66", ",", "49", ",", "107", 
     ",", "81", ",", "48", ",", "61", ",", "50", ",", "45", ",", "28", ",", 
     "55", ",", "46", ",", "46", ",", "84", ",", "55", ",", "52", ",", "39", 
     ",", "117", ",", "47", ",", "57", ",", "31", ",", "61", ",", "66", ",", 
     "79", ",", "56", ",", "103", ",", "17", ",", "82", ",", "39", ",", "75", 
     ",", "71", ",", "69", ",", "85", ",", "61", ",", "69", ",", "29", ",", 
     "69", ",", "59", ",", "56", ",", "84", ",", "106", ",", "59", ",", "83", 
     ",", "85", ",", "56", ",", "49", ",", "45", ",", "80", ",", "41", ",", 
     "31", ",", "44", ",", "60", ",", "150", ",", "77", ",", "51", ",", "90", 
     ",", "85", ",", "53", ",", "39", ",", "59", ",", "59", ",", "62", ",", 
     "38", ",", "33", ",", "29", ",", "53", ",", "43", ",", "49", ",", "65", 
     ",", "55", ",", "51", ",", "69", ",", "119", ",", "32", ",", "66", ",", 
     "53", ",", "58", ",", "55", ",", "35", ",", "43", ",", "48", ",", "67", 
     ",", "31", ",", "49", ",", "52", ",", "41", ",", "33", ",", "63", ",", 
     "63", ",", "43", ",", "63", ",", "57", ",", "121", ",", "50", ",", "36", 
     ",", "24", ",", "67", ",", "32", ",", "50", ",", "73", ",", "62", ",", 
     "41", ",", "69", ",", "55", ",", "130", ",", "37", ",", "42", ",", "50", 
     ",", "57", ",", "53", ",", "52", ",", "112", ",", "27", ",", "47", ",", 
     "31", ",", "41", ",", "78", ",", "50", ",", "65", ",", "49", ",", "78", 
     ",", "93", ",", "84", ",", "26", ",", "39", ",", "78", ",", "47", ",", 
     "36", ",", "55", ",", "38", ",", "41", ",", "63", ",", "27", ",", "90", 
     ",", "30", ",", "53", ",", "55", ",", "72", ",", "79", ",", "27", ",", 
     "22", ",", "52", ",", "70", ",", "51", ",", "65", ",", "45", ",", "54", 
     ",", "90", ",", "95", ",", "55", ",", "43", ",", "42", ",", "65", ",", 
     "61", ",", "58", ",", "38", ",", "38", ",", "79", ",", "50", ",", "66", 
     ",", "51", ",", "90", ",", "72", ",", "28", ",", "36", ",", "35", ",", 
     "62", ",", "37", ",", "50", ",", "61", ",", "91", ",", "56", ",", "53", 
     ",", "86", ",", "89", ",", "34", ",", "57", ",", "62", ",", "37", ",", 
     "33", ",", "57", ",", "60", ",", "44", ",", "47", ",", "84", ",", "26", 
     ",", "76", ",", "31", ",", "58", ",", "36", ",", "55", ",", "104", ",", 
     "50", ",", "27", ",", "36", ",", "79", ",", "58", ",", "58", ",", "63", 
     ",", "60", ",", "39", ",", "69", ",", "42", ",", "23", ",", "50", ",", 
     "77", ",", "48", ",", "39", ",", "80", ",", "34", ",", "34", ",", "55", 
     ",", "73", ",", "32", ",", "68", ",", "59", ",", "65", ",", "55", ",", 
     "79", ",", "94", ",", "86", ",", "57", ",", "65", ",", "31", ",", "98", 
     ",", "31", ",", "54", ",", "32", ",", "47", ",", "60", ",", "45", ",", 
     "62", ",", "50", ",", "62", ",", "44", ",", "31", ",", "131", ",", "36", 
     ",", "32", ",", "37", ",", "58", ",", "75", ",", "50", ",", "62", ",", 
     "46", ",", "74", ",", "101", ",", "23", ",", "57", ",", "52", ",", "69", 
     ",", "46", ",", "22", ",", "45", ",", "54", ",", "42", ",", "37", ",", 
     "67", ",", "32", ",", "45", ",", "52", ",", "30", ",", "74", ",", "55", 
     ",", "35", ",", "60", ",", "36", ",", "40", ",", "87", ",", "43", ",", 
     "89", ",", "126", ",", "46", ",", "118", ",", "38", ",", "58", ",", "53",
      ",", "29", ",", "65", ",", "73", ",", "127", ",", "46", ",", "77", ",", 
     "83", ",", "33", ",", "26", ",", "57", ",", "43", ",", "45", ",", "40", 
     ",", "54", ",", "102", ",", "67", ",", "57", ",", "126", ",", "43", ",", 
     "64", ",", "84", ",", "50", ",", "50", ",", "59", ",", "32", ",", "43", 
     ",", "46", ",", "80", ",", "25", ",", "36", ",", "55", ",", "22", ",", 
     "16", ",", "53", ",", "29", ",", "58", ",", "21", ",", "81", ",", "64", 
     ",", "56", ",", "55", ",", "74", ",", "52", ",", "56", ",", "72", ",", 
     "100", ",", "59", ",", "52", ",", "43", ",", "85", ",", "51", ",", "52", 
     ",", "41", ",", "70", ",", "30", ",", "51", ",", "43", ",", "61", ",", 
     "44", ",", "63", ",", "91", ",", "64", ",", "77", ",", "46", ",", "56", 
     ",", "46", ",", "29", ",", "50", ",", "89", ",", "52", ",", "74", ",", 
     "53", ",", "77", ",", "30", ",", "65", ",", "20", ",", "44", ",", "61", 
     ",", "73", ",", "35", ",", "57", ",", "52", ",", "32", ",", "21", ",", 
     "45", ",", "60", ",", "38", ",", "37", ",", "32", ",", "59", ",", "31", 
     ",", "31", ",", "68", ",", "103", ",", "68", ",", "53", ",", "84", ",", 
     "69", ",", "48", ",", "90", ",", "92", ",", "21", ",", "17", ",", "91", 
     ",", "34", ",", "79", ",", "101", ",", "45", ",", "54", ",", "116", ",", 
     "41", ",", "60", ",", "47", ",", "48", ",", "69", ",", "47", ",", "58", 
     ",", "33", ",", "47", ",", "16", ",", "57", ",", "115", ",", "27", ",", 
     "22", ",", "26", ",", "90", ",", "89", ",", "47", ",", "48", ",", "45", 
     ",", "17", ",", "31", ",", "39", ",", "74", ",", "33", ",", "60", ",", 
     "65", ",", "70", ",", "51", ",", "48", ",", "139", ",", "68", ",", "62", 
     ",", "34", ",", "75", ",", "57", ",", "44", ",", "57", ",", "56", ",", 
     "113", ",", "40", ",", "45", ",", "36", ",", "41", ",", "81", ",", "38", 
     ",", "37", ",", "81", ",", "47", ",", "79", ",", "48", ",", "55", ",", 
     "74", ",", "58", ",", "31", ",", "49", ",", "58", ",", "59", ",", "63", 
     ",", "34", ",", "30", ",", "67", ",", "48", ",", "58", ",", "40", ",", 
     "85", ",", "60", ",", "39", ",", "72", ",", "44", ",", "79", ",", "85", 
     ",", "26", ",", "62", ",", "75", ",", "45", ",", "35", ",", "69", ",", 
     "46", ",", "43", ",", "39", ",", "58", ",", "93", ",", "109", ",", "82", 
     ",", "33", ",", "22", ",", "42", ",", "89", ",", "68", ",", "47", ",", 
     "80", ",", "53", ",", "69", ",", "32", ",", "43", ",", "51", ",", "36", 
     ",", "50", ",", "52", ",", "19", ",", "63", ",", "50", ",", "39", ",", 
     "40", ",", "28", ",", "57", ",", "99", ",", "42", ",", "109", ",", "44", 
     ",", "70", ",", "45", ",", "50", ",", "86", ",", "70", ",", "76", ",", 
     "54", ",", "62", ",", "102", ",", "73", ",", "62", ",", "72", ",", "38", 
     ",", "57", ",", "36", ",", "53", ",", "56", ",", "68", ",", "94", ",", 
     "49", ",", "53", ",", "64", ",", "79", ",", "57", ",", "71", ",", "47", 
     ",", "69", ",", "58", ",", "39", ",", "104", ",", "48", ",", "58", ",", 
     "38", ",", "31", ",", "55", ",", "34", ",", "78", ",", "92", ",", "96", 
     ",", "43", ",", "52", ",", "85", ",", "47", ",", "24", ",", "37", ",", 
     "30", ",", "88", ",", "64", ",", "30", ",", "43", ",", "56", ",", "88", 
     ",", "41", ",", "61", ",", "50", ",", "46", ",", "63", ",", "48", ",", 
     "50", ",", "97", ",", "69", ",", "79", ",", "64", ",", "46", ",", "37", 
     ",", "81", ",", "42", ",", "55", ",", "76", ",", "41", ",", "45", ",", 
     "63", ",", "61", ",", "51", ",", "70", ",", "62", ",", "60", ",", "36", 
     ",", "40", ",", "56", ",", "51", ",", "75", ",", "28", ",", "24", ",", 
     "67", ",", "90", ",", "54", ",", "63", ",", "42", ",", "41", ",", "43", 
     ",", "59", ",", "51", ",", "82", ",", "48", ",", "54", ",", "79", ",", 
     "52", ",", "34", ",", "26", ",", "58", ",", "57", ",", "56", ",", "126", 
     ",", "53", ",", "54", ",", "101", ",", "67", ",", "52", ",", "53", ",", 
     "39", ",", "47", ",", "43", ",", "53", ",", "59", ",", "85", ",", "39", 
     ",", "39", ",", "63", ",", "88", ",", "63", ",", "36", ",", "48", ",", 
     "71", ",", "47", ",", "39", ",", "44", ",", "186", ",", "36", ",", "71", 
     ",", "28", ",", "89", ",", "42", ",", "28", ",", "72", ",", "85", ",", 
     "146", ",", "40", ",", "43", ",", "82", ",", "43", ",", "32", ",", "44", 
     ",", "74", ",", "54", ",", "50", ",", "53", ",", "59", ",", "140", ",", 
     "19", ",", "39", ",", "88", ",", "59", ",", "92", ",", "77", ",", "83", 
     ",", "68", ",", "56", ",", "36", ",", "43", ",", "97", ",", "37", ",", 
     "36", ",", "45", ",", "54", ",", "85", ",", "56", ",", "76", ",", "54", 
     ",", "56", ",", "39", ",", "55", ",", "46", ",", "84", ",", "52", ",", 
     "54", ",", "31", ",", "35", ",", "54", ",", "43", ",", "69", ",", "70", 
     ",", "66", ",", "65", ",", "50", ",", "74", ",", "44", ",", "62", ",", 
     "35", ",", "45", ",", "34", ",", "61", ",", "37", ",", "26", ",", "46", 
     ",", "38", ",", "68", ",", "52", ",", "42", ",", "34", ",", "82", ",", 
     "57", ",", "33", ",", "53", ",", "80", ",", "25", ",", "49", ",", "39", 
     ",", "20", ",", "41", ",", "83", ",", "77", ",", "39", ",", "60", ",", 
     "46", ",", "104", ",", "63", ",", "59", ",", "75", ",", "85", ",", "39", 
     ",", "47", ",", "34", ",", "35", ",", "56", ",", "88", ",", "66", ",", 
     "108", ",", "35", ",", "49", ",", "69", ",", "32", ",", "29", ",", "52", 
     ",", "61", ",", "26", ",", "48", ",", "68", ",", "29", ",", "39", ",", 
     "66", ",", "45", ",", "36", ",", "54", ",", "56", ",", "34", ",", "49", 
     ",", "61", ",", "65", ",", "60", ",", "48", ",", "57", ",", "113", ",", 
     "54", ",", "51", ",", "55", ",", "29", ",", "43", ",", "46", ",", "26", 
     ",", "28", ",", "46", ",", "64", ",", "39", ",", "55", ",", "85", ",", 
     "91", ",", "77", ",", "75", ",", "109", ",", "128", ",", "31", ",", "52",
      ",", "39", ",", "50", ",", "58", ",", "82", ",", "60", ",", "84", ",", 
     "59", ",", "77", ",", "101", ",", "65", ",", "99", ",", "125", ",", "91",
      ",", "55", ",", "74", ",", "52", ",", "58", ",", "61", ",", "75", ",", 
     "26", ",", "78", ",", "71", ",", "53", ",", "49", ",", "72", ",", "27", 
     ",", "39", ",", "74", ",", "49", ",", "41", ",", "36", ",", "88", ",", 
     "43", ",", "73", ",", "72", ",", "54", ",", "30", ",", "65", ",", "92", 
     ",", "20", ",", "70", ",", "37", ",", "63", ",", "59", ",", "27", ",", 
     "46", ",", "51", ",", "59", ",", "87", ",", "46", ",", "22", ",", "66", 
     ",", "32", ",", "65", ",", "61", ",", "55", ",", "83", ",", "67", ",", 
     "44", ",", "30", ",", "50", ",", "46", ",", "37", ",", "42", ",", "40", 
     ",", "40", ",", "36", ",", "53", ",", "46", ",", "97", ",", "62", ",", 
     "85", ",", "38", ",", "56", ",", "63", ",", "67", ",", "50", ",", "52", 
     ",", "74", ",", "23", ",", "51", ",", "42", ",", "78", ",", "32", ",", 
     "60", ",", "31", ",", "45", ",", "51", ",", "72", ",", "70", ",", "57", 
     ",", "51", ",", "108", ",", "24", ",", "64", ",", "46", ",", "95", ",", 
     "29", ",", "59", ",", "23", ",", "30", ",", "20", ",", "93", ",", "30", 
     ",", "114", ",", "66", ",", "71", ",", "16", ",", "65", ",", "64", ",", 
     "91", ",", "75", ",", "91", ",", "68", ",", "37", ",", "43", ",", "43", 
     ",", "27", ",", "78", ",", "59", ",", "59", ",", "65", ",", "37", ",", 
     "110", ",", "31", ",", "24", ",", "64", ",", "29", ",", "51", ",", "37", 
     ",", "58", ",", "44", ",", "25", ",", "52", ",", "56", ",", "60", ",", 
     "142", ",", "50", ",", "48", ",", "52", ",", "101", ",", "75", ",", "36",
      ",", "58", ",", "75", ",", "70", ",", "58", ",", "48", ",", "33", ",", 
     "32", ",", "44", ",", "38", ",", "88", ",", "59", ",", "48", ",", "63", 
     ",", "54", ",", "43", ",", "51", ",", "49", ",", "70", ",", "73", ",", 
     "68", ",", "51", ",", "64", ",", "46", ",", "53", ",", "90", ",", "41", 
     ",", "65", ",", "31", ",", "87", ",", "30", ",", "63", ",", "24", ",", 
     "70", ",", "31", ",", "78", ",", "28", ",", "30", ",", "55", ",", "110", 
     ",", "15", ",", "62", ",", "53", ",", "71", ",", "57", ",", "65", ",", 
     "56", ",", "85", ",", "63", ",", "70", ",", "47", ",", "47", ",", "47", 
     ",", "22", ",", "45", ",", "82", ",", "46", ",", "51", ",", "49", ",", 
     "24", ",", "50", ",", "98", ",", "67", ",", "43", ",", "24", ",", "63", 
     ",", "34", ",", "59", ",", "48", ",", "39", ",", "85", ",", "20", ",", 
     "59", ",", "50", ",", "49", ",", "84", ",", "39", ",", "30", ",", "56", 
     ",", "70", ",", "36", ",", "20", ",", "32", ",", "50", ",", "44", ",", 
     "72", ",", "84", ",", "48", ",", "80", ",", "38", ",", "71", ",", "43", 
     ",", "79", ",", "107", ",", "53", ",", "33", ",", "109", ",", "46", ",", 
     "64", ",", "26", ",", "33", ",", "45", ",", "87", ",", "32", ",", "98", 
     ",", "57", ",", "87", ",", "73", ",", "67", ",", "39", ",", "32", ",", 
     "54", ",", "49", ",", "62", ",", "60", ",", "77", ",", "52", ",", "28", 
     ",", "78", ",", "38", ",", "34", ",", "34", ",", "57", ",", "55", ",", 
     "42", ",", "28", ",", "78", ",", "35", ",", "78", ",", "71", ",", "37", 
     ",", "51", ",", "55", ",", "41", ",", "50", ",", "33", ",", "43", ",", 
     "40", ",", "42", ",", "47", ",", "85", ",", "57", ",", "81", ",", "30", 
     ",", "59", ",", "15", ",", "68", ",", "36", ",", "94", ",", "61", ",", 
     "73", ",", "61", ",", "52", ",", "52", ",", "53", ",", "61", ",", "57", 
     ",", "50", ",", "98", ",", "46", ",", "58", ",", "48", ",", "81", ",", 
     "42", ",", "25", ",", "38", ",", "57", ",", "42", ",", "62", ",", "47", 
     ",", "48", ",", "74", ",", "55", ",", "62", ",", "42", ",", "36", ",", 
     "62", ",", "88", ",", "60", ",", "93", ",", "57", ",", "19", ",", "56", 
     ",", "123", ",", "65", ",", "50", ",", "98", ",", "67", ",", "43", ",", 
     "62", ",", "65", ",", "60", ",", "62", ",", "54", ",", "57", ",", "67", 
     ",", "35", ",", "66", ",", "95", ",", "102", ",", "33", ",", "80", ",", 
     "36", ",", "90", ",", "39", ",", "83", ",", "47", ",", "42", ",", "50", 
     ",", "33", ",", "69", ",", "50", ",", "50", ",", "68", ",", "38", ",", 
     "35", ",", "31", ",", "34", ",", "32", ",", "41", ",", "60", ",", "38", 
     ",", "30", ",", "74", ",", "87", ",", "72", ",", "39", ",", "94", ",", 
     "93", ",", "35", ",", "50", ",", "66", ",", "66", ",", "57", ",", "36", 
     ",", "85", ",", "41", ",", "58", ",", "52", ",", "72", ",", "28", ",", 
     "54", ",", "50", ",", "37", ",", "50", ",", "25", ",", "81", ",", "110", 
     ",", "84", ",", "32", ",", "64", ",", "17", ",", "64", ",", "112", ",", 
     "30", ",", "46", ",", "81", ",", "28", ",", "51", ",", "72", ",", "31", 
     ",", "70", ",", "44", ",", "96", ",", "51", ",", "61", ",", "61", ",", 
     "29", ",", "59", ",", "30", ",", "55", ",", "31", ",", "34", ",", "43", 
     ",", "43", ",", "54", ",", "55", ",", "45", ",", "49", ",", "72", ",", 
     "79", ",", "86", ",", "44", ",", "39", ",", "43", ",", "75", ",", "62", 
     ",", "54", ",", "43", ",", "19", ",", "85", ",", "43", ",", "88", ",", 
     "38", ",", "120", ",", "132", ",", "34", ",", "54", ",", "27", ",", "47",
      ",", "35", ",", "72", ",", "52", ",", "92", ",", "20", ",", "37", ",", 
     "99", ",", "43", ",", "58", ",", "59", ",", "89", ",", "81", ",", "39", 
     ",", "52", ",", "31", ",", "80", ",", "50", ",", "55", ",", "45", ",", 
     "73", ",", "44", ",", "86", ",", "84", ",", "41", ",", "44", ",", "62", 
     ",", "80", ",", "36", ",", "57", ",", "97", ",", "37", ",", "37", ",", 
     "52", ",", "46", ",", "35", ",", "29", ",", "62", ",", "70", ",", "72", 
     ",", "44", ",", "49", ",", "34", ",", "62", ",", "50", ",", "31", ",", 
     "71", ",", "31", ",", "130", ",", "69", ",", "65", ",", "57", ",", "48", 
     ",", "45", ",", "38", ",", "38", ",", "56", ",", "37", ",", "50", ",", 
     "86", ",", "42", ",", "58", ",", "31", ",", "29", ",", "35", ",", "70", 
     ",", "88", ",", "62", ",", "82", ",", "47", ",", "37", ",", "64", ",", 
     "33", ",", "44", ",", "42", ",", "51", ",", "97", ",", "39", ",", "52", 
     ",", "52", ",", "37", ",", "48", ",", "49", ",", "43", ",", "30", ",", 
     "50", ",", "24", ",", "41", ",", "90", ",", "78", ",", "33", ",", "44", 
     ",", "69", ",", "99", ",", "53", ",", "38", ",", "37", ",", "49", ",", 
     "72", ",", "94", ",", "66", ",", "52", ",", "28", ",", "51", ",", "71", 
     ",", "45", ",", "34", ",", "33", ",", "56", ",", "39", ",", "33", ",", 
     "65", ",", "42", ",", "74", ",", "70", ",", "40", ",", "79", ",", "42", 
     ",", "32", ",", "30", ",", "76", ",", "65", ",", "58", ",", "39", ",", 
     "49", ",", "77", ",", "57", ",", "50", ",", "56", ",", "77", ",", "46", 
     ",", "49", ",", "71", ",", "34", ",", "53", ",", "92", ",", "84", ",", 
     "80", ",", "48", ",", "56", ",", "25", ",", "90", ",", "36", ",", "52", 
     ",", "59", ",", "31", ",", "60", ",", "48", ",", "40", ",", "104", ",", 
     "76", ",", "76", ",", "62", ",", "34", ",", "56", ",", "58", ",", "43", 
     ",", "35", ",", "42", ",", "87", ",", "73", ",", "56", ",", "69", ",", 
     "53", ",", "34", ",", "98", ",", "42", ",", "41", ",", "58", ",", "89", 
     ",", "69", ",", "53", ",", "32", ",", "69", ",", "70", ",", "59", ",", 
     "49", ",", "28", ",", "40", ",", "49", ",", "30", ",", "55", ",", "95", 
     ",", "60", ",", "59", ",", "56", ",", "48", ",", "41", ",", "35", ",", 
     "36", ",", "65", ",", "93", ",", "32", ",", "64", ",", "59", ",", "27", 
     ",", "34", ",", "93", ",", "65", ",", "53", ",", "47", ",", "77", ",", 
     "59", ",", "55", ",", "76", ",", "38", ",", "36", ",", "70", ",", "117", 
     ",", "61", ",", "57", ",", "82", ",", "45", ",", "27", ",", "44", ",", 
     "48", ",", "50", ",", "83", ",", "100", ",", "34", ",", "39", ",", "44", 
     ",", "47", ",", "40", ",", "56", ",", "34", ",", "79", ",", "48", ",", 
     "94", ",", "29", ",", "65", ",", "43", ",", "34", ",", "46", ",", "103", 
     ",", "50", ",", "63", ",", "36", ",", "68", ",", "27", ",", "87", ",", 
     "35", ",", "42", ",", "64", ",", "23", ",", "36", ",", "45", ",", "43", 
     ",", "56", ",", "36", ",", "68", ",", "56", ",", "44", ",", "62", ",", 
     "31", ",", "54", ",", "33", ",", "43", ",", "69", ",", "74", ",", "53", 
     ",", "52", ",", "44", ",", "41", ",", "51", ",", "36", ",", "43", ",", 
     "70", ",", "72", ",", "28", ",", "79", ",", "40", ",", "69", ",", "62", 
     ",", "111", ",", "93", ",", "62", ",", "50", ",", "37", ",", "73", ",", 
     "72", ",", "31", ",", "33", ",", "69", ",", "77", ",", "66", ",", "27", 
     ",", "93", ",", "40", ",", "50", ",", "60", ",", "36", ",", "83", ",", 
     "61", ",", "63", ",", "34", ",", "52", ",", "59", ",", "78", ",", "58", 
     ",", "59", ",", "107", ",", "47", ",", "46", ",", "63", ",", "100", ",", 
     "103", ",", "29", ",", "58", ",", "77", ",", "58", ",", "39", ",", "56", 
     ",", "39", ",", "70", ",", "60", ",", "51", ",", "86", ",", "163", ",", 
     "97", ",", "41", ",", "52", ",", "69", ",", "55", ",", "44", ",", "110", 
     ",", "57", ",", "64", ",", "86", ",", "53", ",", "54", ",", "34", ",", 
     "27", ",", "33", ",", "118", ",", "65", ",", "48", ",", "77", ",", "51", 
     ",", "37", ",", "43", ",", "39", ",", "34", ",", "38", ",", "86", ",", 
     "67", ",", "39", ",", "74", ",", "44", ",", "171", ",", "36", ",", "93", 
     ",", "40", ",", "66", ",", "125", ",", "72", ",", "85", ",", "46", ",", 
     "64", ",", "33", ",", "73", ",", "48", ",", "95", ",", "56", ",", "49", 
     ",", "70", ",", "59", ",", "42", ",", "33", ",", "70", ",", "53", ",", 
     "72", ",", "76", ",", "90", ",", "91", ",", "27", ",", "99", ",", "50", 
     ",", "78", ",", "57", ",", "43", ",", "39", ",", "59", ",", "37", ",", 
     "71", ",", "61", ",", "76", ",", "44", ",", "58", ",", "51", ",", "55", 
     ",", "98", ",", "41", ",", "59", ",", "27", ",", "20", ",", "57", ",", 
     "58", ",", "65", ",", "34", ",", "45", ",", "69", ",", "71", ",", "38", 
     ",", "59", ",", "48", ",", "43", ",", "30", ",", "97", ",", "84", ",", 
     "55", ",", "52", ",", "43", ",", "53", ",", "70", ",", "27", ",", "69", 
     ",", "31", ",", "65", ",", "57", ",", "169", ",", "36", ",", "53", ",", 
     "68", ",", "49", ",", "70", ",", "82", ",", "83", ",", "75", ",", "64", 
     ",", "34", ",", "70", ",", "70", ",", "47", ",", "52", ",", "75", ",", 
     "54", ",", "65", ",", "33", ",", "45", ",", "26", ",", "24", ",", "89", 
     ",", "32", ",", "64", ",", "43", ",", "28", ",", "62", ",", "58", ",", 
     "61", ",", "43", ",", "65", ",", "46", ",", "55", ",", "95", ",", "79", 
     ",", "55", ",", "98", ",", "44", ",", "44", ",", "74", ",", "43", ",", 
     "51", ",", "53", ",", "64", ",", "18", ",", "74", ",", "57", ",", "31", 
     ",", "80", ",", "47", ",", "39", ",", "66", ",", "52", ",", "64", ",", 
     "32", ",", "80", ",", "33", ",", "51", ",", "66", ",", "73", ",", "107", 
     ",", "48", ",", "58", ",", "68", ",", "59", ",", "65", ",", "37", ",", 
     "53", ",", "42", ",", "30", ",", "35", ",", "31", ",", "79", ",", "36", 
     ",", "51", ",", "37", ",", "24", ",", "58", ",", "45", ",", "25", ",", 
     "80", ",", "65", ",", "60", ",", "33", ",", "58", ",", "53", ",", "34", 
     ",", "81", ",", "37", ",", "46", ",", "25", ",", "39", ",", "99", ",", 
     "72", ",", "39", ",", "51", ",", "35", ",", "31", ",", "36", ",", "90", 
     ",", "50", ",", "46", ",", "88", ",", "95", ",", "58", ",", "50", ",", 
     "32", ",", "79", ",", "96", ",", "58", ",", "62", ",", "81", ",", "26", 
     ",", "51", ",", "104", ",", "52", ",", "93", ",", "56", ",", "66", ",", 
     "104", ",", "79", ",", "38", ",", "76", ",", "68", ",", "41", ",", "52", 
     ",", "23", ",", "93", ",", "35", ",", "52", ",", "39", ",", "75", ",", 
     "38", ",", "64", ",", "35", ",", "30", ",", "71", ",", "105", ",", "69", 
     ",", "99", ",", "87", ",", "62", ",", "83", ",", "101", ",", "79", ",", 
     "93", ",", "24", ",", "54", ",", "33", ",", "80", ",", "57", ",", "51", 
     ",", "70", ",", "67", ",", "17", ",", "25", ",", "37", ",", "109", ",", 
     "77", ",", "70", ",", "66", ",", "22", ",", "54", ",", "33", ",", "74", 
     ",", "74", ",", "49", ",", "45", ",", "26", ",", "24", ",", "59", ",", 
     "47", ",", "46", ",", "51", ",", "44", ",", "62", ",", "77", ",", "31", 
     ",", "80", ",", "69", ",", "47", ",", "69", ",", "60", ",", "61", ",", 
     "79", ",", "58", ",", "28", ",", "83", ",", "57", ",", "36", ",", "29", 
     ",", "71", ",", "36", ",", "86", ",", "54", ",", "20", ",", "35", ",", 
     "25", ",", "36", ",", "36", ",", "38", ",", "56", ",", "32", ",", "51", 
     ",", "88", ",", "59", ",", "79", ",", "30", ",", "44", ",", "42", ",", 
     "73", ",", "57", ",", "36", ",", "19", ",", "62", ",", "45", ",", "50", 
     ",", "103", ",", "72", ",", "52", ",", "63", ",", "47", ",", "63", ",", 
     "23", ",", "107", ",", "70", ",", "52", ",", "59", ",", "106", ",", "54",
      ",", "76", ",", "58", ",", "92", ",", "46", ",", "21", ",", "48", ",", 
     "122", ",", "37", ",", "46", ",", "52", ",", "42", ",", "82", ",", "69", 
     ",", "53", ",", "53", ",", "45", ",", "74", ",", "47", ",", "99", ",", 
     "65", ",", "53", ",", "97", ",", "55", ",", "88", ",", "28", ",", "102", 
     ",", "60", ",", "45", ",", "110", ",", "49", ",", "63", ",", "46", ",", 
     "76", ",", "86", ",", "79", ",", "38", ",", "37", ",", "50", ",", "40", 
     ",", "42", ",", "73", ",", "70", ",", "98", ",", "69", ",", "69", ",", 
     "67", ",", "46", ",", "78", ",", "33", ",", "55", ",", "77", ",", "42", 
     ",", "24", ",", "34", ",", "57", ",", "60", ",", "84", ",", "58", ",", 
     "32", ",", "38", ",", "42", ",", "27", ",", "85", ",", "41", ",", "114", 
     ",", "50", ",", "65", ",", "65", ",", "109", ",", "42", ",", "52", ",", 
     "78", ",", "49", ",", "89", ",", "24", ",", "61", ",", "44", ",", "49", 
     ",", "76", ",", "67", ",", "46", ",", "54", ",", "49", ",", "95", ",", 
     "44", ",", "36", ",", "49", ",", "53", ",", "49", ",", "65", ",", "31", 
     ",", "73", ",", "154", ",", "68", ",", "41", ",", "33", ",", "76", ",", 
     "70", ",", "95", ",", "28", ",", "50", ",", "91", ",", "68", ",", "34", 
     ",", "49", ",", "60", ",", "43", ",", "50", ",", "49", ",", "77", ",", 
     "67", ",", "48", ",", "34", ",", "53", ",", "63", ",", "55", ",", "83", 
     ",", "68", ",", "75", ",", "61", ",", "56", ",", "81", ",", "64", ",", 
     "57", ",", "73", ",", "54", ",", "37", ",", "73", ",", "48", ",", "99", 
     ",", "57", ",", "34", ",", "49", ",", "24", ",", "43", ",", "48", ",", 
     "30", ",", "30", ",", "51", ",", "52", ",", "55", ",", "53", ",", "59", 
     ",", "71", ",", "36", ",", "46", ",", "77", ",", "24", ",", "48", ",", 
     "35", ",", "72", ",", "58", ",", "95", ",", "70", ",", "57", ",", "39", 
     ",", "25", ",", "60", ",", "83", ",", "26", ",", "48", ",", "46", ",", 
     "59", ",", "39", ",", "41", ",", "55", ",", "37", ",", "32", ",", "30", 
     ",", "47", ",", "53", ",", "55", ",", "69", ",", "97", ",", "60", ",", 
     "40", ",", "54", ",", "62", ",", "46", ",", "69", ",", "51", ",", "53", 
     ",", "27", ",", "116", ",", "38", ",", "75", ",", "111", ",", "57", ",", 
     "34", ",", "57", ",", "43", ",", "23", ",", "55", ",", "24", ",", "37", 
     ",", "75", ",", "85", ",", "50", ",", "123", ",", "24", ",", "44", ",", 
     "57", ",", "27", ",", "58", ",", "33", ",", "41", ",", "22", ",", "56", 
     ",", "60", ",", "49", ",", "27", ",", "95", ",", "73", ",", "56", ",", 
     "84", ",", "69", ",", "90", ",", "78", ",", "38", ",", "83", ",", "41", 
     ",", "61", ",", "62", ",", "70", ",", "59", ",", "102", ",", "60", ",", 
     "66", ",", "48", ",", "94", ",", "55", ",", "61", ",", "42", ",", "55", 
     ",", "56", ",", "75", ",", "80", ",", "52", ",", "73", ",", "34", ",", 
     "59", ",", "62", ",", "39", ",", "110", ",", "34", ",", "47", ",", "43", 
     ",", "55", ",", "96", ",", "49", ",", "51", ",", "46", ",", "58", ",", 
     "59", ",", "48", ",", "60", ",", "20", ",", "68", ",", "41", ",", "51", 
     ",", "69", ",", "96", ",", "35", ",", "74", ",", "29", ",", "105", ",", 
     "48", ",", "26", ",", "75", ",", "49", ",", "117", ",", "56", ",", "47", 
     ",", "45", ",", "82", ",", "62", ",", "43", ",", "40", ",", "33", ",", 
     "28", ",", "37", ",", "57", ",", "57", ",", "50", ",", "60", ",", "50", 
     ",", "58", ",", "29", ",", "40", ",", "63", ",", "70", ",", "48", ",", 
     "85", ",", "98", ",", "38", ",", "27", ",", "72", ",", "64", ",", "49", 
     ",", "42", ",", "47", ",", "54", ",", "57", ",", "36", ",", "34", ",", 
     "83", ",", "90", ",", "43", ",", "42", ",", "122", ",", "52", ",", "41", 
     ",", "64", ",", "56", ",", "30", ",", "107", ",", "54", ",", "27", ",", 
     "73", ",", "28", ",", "50", ",", "29", ",", "47", ",", "42", ",", "53", 
     ",", "50", ",", "34", ",", "52", ",", "42", ",", "55", ",", "38", ",", 
     "26", ",", "53", ",", "61", ",", "75", ",", "51", ",", "40", ",", "55", 
     ",", "49", ",", "17", ",", "47", ",", "55", ",", "44", ",", "58", ",", 
     "83", ",", "24", ",", "74", ",", "68", ",", "47", ",", "89", ",", "38", 
     ",", "60", ",", "81", ",", "34", ",", "63", ",", "50", ",", "40", ",", 
     "62", ",", "62", ",", "82", ",", "59", ",", "52", ",", "45", ",", "68", 
     ",", "50", ",", "53", ",", "134", ",", "32", ",", "34", ",", "56", ",", 
     "42", ",", "47", ",", "30", ",", "49", ",", "42", ",", "35", ",", "60", 
     ",", "32", ",", "26", ",", "54", ",", "53", ",", "37", ",", "71", ",", 
     "25", ",", "39", ",", "67", ",", "30", ",", "33", ",", "58", ",", "63", 
     ",", "27", ",", "70", ",", "47", ",", "17", ",", "118", ",", "68", ",", 
     "66", ",", "19", ",", "58", ",", "33", ",", "34", ",", "19", ",", "107", 
     ",", "55", ",", "30", ",", "56", ",", "97", ",", "45", ",", "53", ",", 
     "38", ",", "91", ",", "30", ",", "77", ",", "72", ",", "41", ",", "70", 
     ",", "39", ",", "46", ",", "44", ",", "48", ",", "96", ",", "79", ",", 
     "51", ",", "28", ",", "44", ",", "48", ",", "31", ",", "32", ",", "37", 
     ",", "48", ",", "86", ",", "33", ",", "98", ",", "29", ",", "60", ",", 
     "51", ",", "83", ",", "74", ",", "67", ",", "75", ",", "72", ",", "64", 
     ",", "56", ",", "44", ",", "69", ",", "111", ",", "34", ",", "55", ",", 
     "75", ",", "55", ",", "44", ",", "104", ",", "45", ",", "46", ",", "55", 
     ",", "76", ",", "84", ",", "77", ",", "74", ",", "40", ",", "34", ",", 
     "29", ",", "35", ",", "35", ",", "31", ",", "56", ",", "84", ",", "62", 
     ",", "72", ",", "99", ",", "75", ",", "46", ",", "36", ",", "95", ",", 
     "55", ",", "27", ",", "47", ",", "56", ",", "57", ",", "52", ",", "23", 
     ",", "64", ",", "65", ",", "110", ",", "75", ",", "55", ",", "46", ",", 
     "82", ",", "61", ",", "69", ",", "61", ",", "47", ",", "13", ",", "81", 
     ",", "60", ",", "99", ",", "29"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", "\"\<Probability\>\"", ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Full", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Ticks", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"PercentForm", "@", "#"}]}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", ".02", ",", ".005"}], "]"}]}]}], "}"}]}], ",", 
   RowBox[{
   "PlotLabel", "->", 
    "\"\<Smooth cubic threefolds over \!\(\*SubscriptBox[\(\
\[DoubleStruckCapitalF]\), \(7\)]\) with given number of lines\>\""}], ",", 
   RowBox[{"ChartStyle", "->", 
    RowBox[{
     RowBox[{"ColorData", "[", 
      RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{";;", "1"}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.841602342632024*^9, 3.841602387837946*^9}, {
  3.841602514864225*^9, 3.84160261883337*^9}, {3.841602730699151*^9, 
  3.8416028199235163`*^9}, {3.8416029124618263`*^9, 3.841602916407509*^9}, {
  3.841602983309155*^9, 3.8416031375291233`*^9}, {3.8416031732768927`*^9, 
  3.841603175003034*^9}, {3.841603227835298*^9, 3.841603263445792*^9}, {
  3.8416033268465023`*^9, 3.8416033455534*^9}, {3.841603478677291*^9, 
  3.841603486465844*^9}, {3.841603669522818*^9, 3.8416037186050386`*^9}, {
  3.841603832597013*^9, 3.841603837630494*^9}, {3.8416039941975527`*^9, 
  3.841604003445665*^9}, {3.841604050121477*^9, 3.841604078766341*^9}, {
  3.8416041149918528`*^9, 3.8416041660667267`*^9}, {3.8416042288905487`*^9, 
  3.841604236077683*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3132374e-a9e1-43f8-b96d-8352d3d261cf"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.6475], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.6475], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{7.5, 0}, {8.5, 0.0001}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{32.13911128903123, 34.22057447938549}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{10.5, 0}, {11.5, 0.0003}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{36.88350086009402, 38.96496405044829}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{11.5, 0}, {12.5, 0.0002}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{38.46496405044829, 40.546427240802544`}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{12.5, 0}, {13.5, 0.0003}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{40.046427240802544`, 42.127890431156814`}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{13.5, 0}, {14.5, 0.0005}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{41.627890431156814`, 43.70935362151107}, {
            93.566096248958, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0005]& ,
        TagBoxNote->"0.0005"],
       StyleBox["0.0005`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0005, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{14.5, 0}, {15.5, 0.0004}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{43.20935362151107, 45.29081681186534}, {
            94.41239966412901, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0004]& ,
        TagBoxNote->"0.0004"],
       StyleBox["0.0004`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0004, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{15.5, 0}, {16.5, 0.0011}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{44.79081681186534, 46.8722800022196}, {
            88.48827575793192, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0011]& ,
        TagBoxNote->"0.0011"],
       StyleBox["0.0011`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0011, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{16.5, 0}, {17.5, 0.0011}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{46.3722800022196, 48.45374319257387}, {
            88.48827575793192, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0011]& ,
        TagBoxNote->"0.0011"],
       StyleBox["0.0011`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0011, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{17.5, 0}, {18.5, 0.0015}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{47.95374319257387, 50.03520638292812}, {
            85.10306209724786, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0015]& ,
        TagBoxNote->"0.0015"],
       StyleBox["0.0015`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0015, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{18.5, 0}, {19.5, 0.0029}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{49.53520638292812, 51.616669573282394`}, {
            73.25481428485367, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0029]& ,
        TagBoxNote->"0.0029"],
       StyleBox["0.0029`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0029, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{19.5, 0}, {20.5, 0.0035}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{51.116669573282394`, 53.19813276363665}, {
            68.17699379382758, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0035]& ,
        TagBoxNote->"0.0035"],
       StyleBox["0.0035`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0035, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{20.5, 0}, {21.5, 0.0037}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{52.69813276363665, 54.77959595399092}, {
            66.48438696348555, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0037]& ,
        TagBoxNote->"0.0037"],
       StyleBox["0.0037`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0037, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{21.5, 0}, {22.5, 0.0035}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{54.27959595399092, 56.36105914434518}, {
            68.17699379382758, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0035]& ,
        TagBoxNote->"0.0035"],
       StyleBox["0.0035`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0035, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{22.5, 0}, {23.5, 0.0038}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{55.86105914434518, 57.94252233469945}, {
            65.63808354831454, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0038]& ,
        TagBoxNote->"0.0038"],
       StyleBox["0.0038`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0038, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{23.5, 0}, {24.5, 0.0068}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{57.44252233469945, 59.5239855250537}, {
            40.24898109318412, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0068]& ,
        TagBoxNote->"0.0068"],
       StyleBox["0.0068`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0068, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{24.5, 0}, {25.5, 0.0052}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{59.0239855250537, 61.105448715407974`}, {
            53.78983573592034, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0052]& ,
        TagBoxNote->"0.0052"],
       StyleBox["0.0052`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0052, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{25.5, 0}, {26.5, 0.0072}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{60.605448715407974`, 62.68691190576223}, {
            36.86376743250006, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0072]& ,
        TagBoxNote->"0.0072"],
       StyleBox["0.0072`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0072, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{26.5, 0}, {27.5, 0.0089}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{62.18691190576223, 64.2683750961165}, {
            22.476609374592826`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0089]& ,
        TagBoxNote->"0.0089"],
       StyleBox["0.0089`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0089, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{27.5, 0}, {28.5, 0.0097}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{63.7683750961165, 65.84983828647076}, {
            15.706182053224708`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0097]& ,
        TagBoxNote->"0.0097"],
       StyleBox["0.0097`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0097, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{28.5, 0}, {29.5, 0.0104}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{65.34983828647076, 67.43130147682503}, {
            9.782058147027612, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0104]& ,
        TagBoxNote->"0.0104"],
       StyleBox["0.0104`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0104, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{29.5, 0}, {30.5, 0.0115}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{66.93130147682503, 69.01276466717928}, {
            0.4727205801464578, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0115]& ,
        TagBoxNote->"0.0115"],
       StyleBox["0.0115`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0115, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{30.5, 0}, {31.5, 0.0136}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{68.51276466717928, 
            70.59422785753355}, {-17.29965113844483, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0136]& ,
        TagBoxNote->"0.0136"],
       StyleBox["0.0136`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0136, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{31.5, 0}, {32.5, 0.0149}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{70.09422785753355, 
            72.17569104788782}, {-28.301595535668028`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0149]& ,
        TagBoxNote->"0.0149"],
       StyleBox["0.0149`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0149, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{32.5, 0}, {33.5, 0.0144}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{71.67569104788782, 
            73.75715423824208}, {-24.070078459812947`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0144]& ,
        TagBoxNote->"0.0144"],
       StyleBox["0.0144`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0144, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{33.5, 0}, {34.5, 0.0166}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{73.25715423824208, 
            75.33861742859635}, {-42.68875359357527, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0166]& ,
        TagBoxNote->"0.0166"],
       StyleBox["0.0166`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0166, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{34.5, 0}, {35.5, 0.0144}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{74.83861742859635, 
            76.9200806189506}, {-24.070078459812947`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0144]& ,
        TagBoxNote->"0.0144"],
       StyleBox["0.0144`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0144, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{35.5, 0}, {36.5, 0.0163}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{76.4200806189506, 
            78.50154380930488}, {-40.14984334806222, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0163]& ,
        TagBoxNote->"0.0163"],
       StyleBox["0.0163`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0163, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{36.5, 0}, {37.5, 0.0158}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{78.00154380930488, 
            80.08300699965913}, {-35.91832627220715, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0158]& ,
        TagBoxNote->"0.0158"],
       StyleBox["0.0158`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0158, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{37.5, 0}, {38.5, 0.0171}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{79.58300699965913, 
            81.6644701900134}, {-46.92027066943034, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0171]& ,
        TagBoxNote->"0.0171"],
       StyleBox["0.0171`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0171, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{38.5, 0}, {39.5, 0.0195}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{81.1644701900134, 
            83.24593338036766}, {-67.23155263353466, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0195]& ,
        TagBoxNote->"0.0195"],
       StyleBox["0.0195`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0195, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{39.5, 0}, {40.5, 0.0174}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{82.74593338036766, 
            84.82739657072192}, {-49.45918091494336, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0174]& ,
        TagBoxNote->"0.0174"],
       StyleBox["0.0174`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0174, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{40.5, 0}, {41.5, 0.0196}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{84.32739657072192, 
            86.40885976107619}, {-68.07785604870567, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0196]& ,
        TagBoxNote->"0.0196"],
       StyleBox["0.0196`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0196, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{41.5, 0}, {42.5, 0.0186}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{85.90885976107619, 
            87.99032295143044}, {-59.61482189699554, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0186]& ,
        TagBoxNote->"0.0186"],
       StyleBox["0.0186`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0186, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{42.5, 0}, {43.5, 0.0215}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{87.49032295143044, 
            89.57178614178471}, {-84.15762093695493, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0215]& ,
        TagBoxNote->"0.0215"],
       StyleBox["0.0215`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0215, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{43.5, 0}, {44.5, 0.021}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{89.07178614178471, 
            91.15324933213897}, {-79.92610386109989, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.021]& ,
        TagBoxNote->"0.021"],
       StyleBox["0.021`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.021, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{44.5, 0}, {45.5, 0.0212}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{90.65324933213897, 
            92.73471252249324}, {-81.6187106914419, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0212]& ,
        TagBoxNote->"0.0212"],
       StyleBox["0.0212`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0212, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{45.5, 0}, {46.5, 0.0226}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{92.23471252249324, 
            94.3161757128475}, {-93.4669585038361, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0226]& ,
        TagBoxNote->"0.0226"],
       StyleBox["0.0226`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0226, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{46.5, 0}, {47.5, 0.0202}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{93.8161757128475, 
            95.89763890320177}, {-73.15567653973177, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0202]& ,
        TagBoxNote->"0.0202"],
       StyleBox["0.0202`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0202, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{47.5, 0}, {48.5, 0.0184}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{95.39763890320177, 
            97.47910209355604}, {-57.92221506665352, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0184]& ,
        TagBoxNote->"0.0184"],
       StyleBox["0.0184`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0184, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{48.5, 0}, {49.5, 0.0196}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{96.97910209355604, 
            99.0605652839103}, {-68.07785604870567, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0196]& ,
        TagBoxNote->"0.0196"],
       StyleBox["0.0196`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0196, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{49.5, 0}, {50.5, 0.0214}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{98.5605652839103, 
            100.64202847426456`}, {-83.31131752178392, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0214]& ,
        TagBoxNote->"0.0214"],
       StyleBox["0.0214`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0214, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{50.5, 0}, {51.5, 0.0166}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{100.14202847426456`, 
            102.22349166461882`}, {-42.68875359357527, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0166]& ,
        TagBoxNote->"0.0166"],
       StyleBox["0.0166`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0166, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{51.5, 0}, {52.5, 0.0191}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{101.72349166461882`, 
            103.80495485497309`}, {-63.8463389728506, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0191]& ,
        TagBoxNote->"0.0191"],
       StyleBox["0.0191`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0191, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{52.5, 0}, {53.5, 0.0221}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{103.30495485497309`, 
            105.38641804532735`}, {-89.23544142798106, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0221]& ,
        TagBoxNote->"0.0221"],
       StyleBox["0.0221`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0221, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{53.5, 0}, {54.5, 0.0161}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{104.88641804532735`, 
            106.96788123568162`}, {-38.457236517720176`, 98.29761332481307}}],
          
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0161]& ,
        TagBoxNote->"0.0161"],
       StyleBox["0.0161`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0161, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{54.5, 0}, {55.5, 0.0193}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{106.46788123568162`, 
            108.54934442603587`}, {-65.53894580319265, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0193]& ,
        TagBoxNote->"0.0193"],
       StyleBox["0.0193`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0193, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{55.5, 0}, {56.5, 0.0211}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{108.04934442603587`, 
            110.13080761639014`}, {-80.7724072762709, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0211]& ,
        TagBoxNote->"0.0211"],
       StyleBox["0.0211`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0211, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{56.5, 0}, {57.5, 0.018}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{109.63080761639014`, 
            111.7122708067444}, {-54.537001405969434`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.018]& ,
        TagBoxNote->"0.018"],
       StyleBox["0.018`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.018, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{57.5, 0}, {58.5, 0.018}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{111.2122708067444, 
            113.29373399709867`}, {-54.537001405969434`, 98.29761332481307}}],
          
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.018]& ,
        TagBoxNote->"0.018"],
       StyleBox["0.018`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.018, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{58.5, 0}, {59.5, 0.0151}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{112.79373399709867`, 
            114.87519718745293`}, {-29.994202366010043`, 98.29761332481307}}],
          
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0151]& ,
        TagBoxNote->"0.0151"],
       StyleBox["0.0151`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0151, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{59.5, 0}, {60.5, 0.0156}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{114.37519718745293`, 
            116.4566603778072}, {-34.22571944186511, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0156]& ,
        TagBoxNote->"0.0156"],
       StyleBox["0.0156`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0156, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{60.5, 0}, {61.5, 0.0137}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{115.9566603778072, 
            118.03812356816145`}, {-18.14595455361585, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0137]& ,
        TagBoxNote->"0.0137"],
       StyleBox["0.0137`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0137, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{61.5, 0}, {62.5, 0.0176}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{117.53812356816145`, 
            119.61958675851572`}, {-51.151787745285404`, 98.29761332481307}}],
          
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0176]& ,
        TagBoxNote->"0.0176"],
       StyleBox["0.0176`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0176, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{62.5, 0}, {63.5, 0.0139}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{119.11958675851572`, 
            121.20104994886998`}, {-19.83856138395788, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0139]& ,
        TagBoxNote->"0.0139"],
       StyleBox["0.0139`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0139, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{63.5, 0}, {64.5, 0.0147}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{120.70104994886998`, 
            122.78251313922425`}, {-26.608988705326, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0147]& ,
        TagBoxNote->"0.0147"],
       StyleBox["0.0147`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0147, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{64.5, 0}, {65.5, 0.0164}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{122.28251313922425`, 
            124.3639763295785}, {-40.996146763233256`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0164]& ,
        TagBoxNote->"0.0164"],
       StyleBox["0.0164`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0164, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{65.5, 0}, {66.5, 0.0127}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{123.8639763295785, 
            125.94543951993278`}, {-9.682920401905704, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0127]& ,
        TagBoxNote->"0.0127"],
       StyleBox["0.0127`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0127, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{66.5, 0}, {67.5, 0.0114}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{125.44543951993278`, 127.52690271028703`}, {
            1.3190239953174654`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0114]& ,
        TagBoxNote->"0.0114"],
       StyleBox["0.0114`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0114, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{67.5, 0}, {68.5, 0.0112}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{127.02690271028703`, 129.1083659006413}, {
            3.011630825659495, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0112]& ,
        TagBoxNote->"0.0112"],
       StyleBox["0.0112`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0112, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{68.5, 0}, {69.5, 0.0128}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{128.6083659006413, 
            130.68982909099557`}, {-10.52922381707674, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0128]& ,
        TagBoxNote->"0.0128"],
       StyleBox["0.0128`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0128, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{69.5, 0}, {70.5, 0.0133}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{130.18982909099557`, 
            132.27129228134984`}, {-14.760740892931793`, 98.29761332481307}}],
          
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0133]& ,
        TagBoxNote->"0.0133"],
       StyleBox["0.0133`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0133, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{70.5, 0}, {71.5, 0.01}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{131.77129228134984`, 133.85275547170409`}, {
            13.167271807711657`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.01]& ,
        TagBoxNote->"0.01"],
       StyleBox["0.01`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.01, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{71.5, 0}, {72.5, 0.0116}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{133.35275547170409`, 
            135.43421866205836`}, {-0.3735828350245498, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0116]& ,
        TagBoxNote->"0.0116"],
       StyleBox["0.0116`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0116, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{72.5, 0}, {73.5, 0.0115}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{134.93421866205836`, 137.01568185241263`}, {
            0.4727205801464578, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0115]& ,
        TagBoxNote->"0.0115"],
       StyleBox["0.0115`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0115, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{73.5, 0}, {74.5, 0.0106}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{136.51568185241263`, 138.5971450427669}, {
            8.089451316685583, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0106]& ,
        TagBoxNote->"0.0106"],
       StyleBox["0.0106`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0106, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{74.5, 0}, {75.5, 0.0103}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{138.0971450427669, 140.17860823312114`}, {
            10.62836156219862, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0103]& ,
        TagBoxNote->"0.0103"],
       StyleBox["0.0103`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0103, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{75.5, 0}, {76.5, 0.0082}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{139.67860823312114`, 141.7600714234754}, {
            28.400733280789908`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0082]& ,
        TagBoxNote->"0.0082"],
       StyleBox["0.0082`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0082, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{76.5, 0}, {77.5, 0.0082}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{141.2600714234754, 143.34153461382968`}, {
            28.400733280789908`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0082]& ,
        TagBoxNote->"0.0082"],
       StyleBox["0.0082`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0082, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{77.5, 0}, {78.5, 0.0077}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{142.84153461382968`, 144.92299780418395`}, {
            32.63225035664499, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0077]& ,
        TagBoxNote->"0.0077"],
       StyleBox["0.0077`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0077, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{78.5, 0}, {79.5, 0.0075}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{144.42299780418395`, 146.5044609945382}, {
            34.32485718698702, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0075]& ,
        TagBoxNote->"0.0075"],
       StyleBox["0.0075`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0075, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{79.5, 0}, {80.5, 0.0071}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{146.0044609945382, 148.08592418489246`}, {
            37.71007084767107, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0071]& ,
        TagBoxNote->"0.0071"],
       StyleBox["0.0071`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0071, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{80.5, 0}, {81.5, 0.0073}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{147.58592418489246`, 149.66738737524673`}, {
            36.01746401732905, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0073]& ,
        TagBoxNote->"0.0073"],
       StyleBox["0.0073`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0073, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{81.5, 0}, {82.5, 0.006}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{149.16738737524673`, 151.248850565601}, {
            47.019408414552224`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.006]& ,
        TagBoxNote->"0.006"],
       StyleBox["0.006`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.006, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{82.5, 0}, {83.5, 0.0076}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{150.748850565601, 152.83031375595527`}, {
            33.478553771815996`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0076]& ,
        TagBoxNote->"0.0076"],
       StyleBox["0.0076`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0076, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{83.5, 0}, {84.5, 0.0078}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{152.33031375595527`, 154.41177694630954`}, {
            31.78594694147398, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0078]& ,
        TagBoxNote->"0.0078"],
       StyleBox["0.0078`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0078, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{84.5, 0}, {85.5, 0.0075}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{153.91177694630954`, 155.9932401366638}, {
            34.32485718698702, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0075]& ,
        TagBoxNote->"0.0075"],
       StyleBox["0.0075`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0075, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{85.5, 0}, {86.5, 0.0064}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{155.4932401366638, 157.57470332701806`}, {
            43.634194753868165`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0064]& ,
        TagBoxNote->"0.0064"],
       StyleBox["0.0064`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0064, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{86.5, 0}, {87.5, 0.0045}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{157.07470332701806`, 159.15616651737233`}, {
            59.713959642117445`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0045]& ,
        TagBoxNote->"0.0045"],
       StyleBox["0.0045`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0045, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{87.5, 0}, {88.5, 0.0051}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{158.65616651737233`, 160.7376297077266}, {
            54.63613915109135, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0051]& ,
        TagBoxNote->"0.0051"],
       StyleBox["0.0051`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0051, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{88.5, 0}, {89.5, 0.0049}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{160.2376297077266, 162.31909289808084`}, {
            56.328745981433386`, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0049]& ,
        TagBoxNote->"0.0049"],
       StyleBox["0.0049`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0049, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{89.5, 0}, {90.5, 0.0047}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{161.81909289808084`, 163.9005560884351}, {
            58.02135281177541, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0047]& ,
        TagBoxNote->"0.0047"],
       StyleBox["0.0047`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0047, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{90.5, 0}, {91.5, 0.0048}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{163.4005560884351, 165.48201927878938`}, {
            57.1750493966044, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0048]& ,
        TagBoxNote->"0.0048"],
       StyleBox["0.0048`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0048, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{91.5, 0}, {92.5, 0.004}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{164.98201927878938`, 167.06348246914365`}, {
            63.94547671797251, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.004]& ,
        TagBoxNote->"0.004"],
       StyleBox["0.004`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.004, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{92.5, 0}, {93.5, 0.0041}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{166.56348246914365`, 168.6449456594979}, {
            63.09917330280149, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0041]& ,
        TagBoxNote->"0.0041"],
       StyleBox["0.0041`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0041, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{93.5, 0}, {94.5, 0.0039}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{168.1449456594979, 170.22640884985216`}, {
            64.79178013314353, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0039]& ,
        TagBoxNote->"0.0039"],
       StyleBox["0.0039`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0039, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{94.5, 0}, {95.5, 0.0041}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{169.72640884985216`, 171.80787204020643`}, {
            63.09917330280149, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0041]& ,
        TagBoxNote->"0.0041"],
       StyleBox["0.0041`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0041, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{95.5, 0}, {96.5, 0.0032}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{171.30787204020643`, 173.3893352305607}, {
            70.71590403934061, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0032]& ,
        TagBoxNote->"0.0032"],
       StyleBox["0.0032`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0032, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{96.5, 0}, {97.5, 0.0033}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{172.8893352305607, 174.97079842091495`}, {
            69.8696006241696, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0033]& ,
        TagBoxNote->"0.0033"],
       StyleBox["0.0033`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0033, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{97.5, 0}, {98.5, 0.0036}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{174.47079842091495`, 176.55226161126922`}, {
            67.33069037865657, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0036]& ,
        TagBoxNote->"0.0036"],
       StyleBox["0.0036`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0036, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{98.5, 0}, {99.5, 0.0032}, "RoundingRadius" -> 0]},
           ImageSizeCache->{{176.05226161126922`, 178.1337248016235}, {
            70.71590403934061, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0032]& ,
        TagBoxNote->"0.0032"],
       StyleBox["0.0032`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0032, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{99.5, 0}, {100.5, 0.0031}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{177.6337248016235, 179.71518799197776`}, {
            71.56220745451164, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0031]& ,
        TagBoxNote->"0.0031"],
       StyleBox["0.0031`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0031, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{100.5, 0}, {101.5, 0.0021}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{179.21518799197776`, 181.296651182332}, {
            80.02524160622178, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0021]& ,
        TagBoxNote->"0.0021"],
       StyleBox["0.0021`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0021, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{101.5, 0}, {102.5, 0.0019}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{180.796651182332, 182.87811437268627`}, {
            81.7178484365638, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0019]& ,
        TagBoxNote->"0.0019"],
       StyleBox["0.0019`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0019, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{102.5, 0}, {103.5, 0.0021}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{182.37811437268627`, 184.45957756304054`}, {
            80.02524160622178, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0021]& ,
        TagBoxNote->"0.0021"],
       StyleBox["0.0021`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0021, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{103.5, 0}, {104.5, 0.0032}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{183.95957756304054`, 186.0410407533948}, {
            70.71590403934061, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0032]& ,
        TagBoxNote->"0.0032"],
       StyleBox["0.0032`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0032, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{104.5, 0}, {105.5, 0.0016}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{185.5410407533948, 187.62250394374905`}, {
            84.25675868207685, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0016]& ,
        TagBoxNote->"0.0016"],
       StyleBox["0.0016`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0016, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{105.5, 0}, {106.5, 0.0016}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{187.12250394374905`, 189.20396713410332`}, {
            84.25675868207685, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0016]& ,
        TagBoxNote->"0.0016"],
       StyleBox["0.0016`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0016, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{106.5, 0}, {107.5, 0.0024}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{188.70396713410332`, 190.7854303244576}, {
            77.48633136070873, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0024]& ,
        TagBoxNote->"0.0024"],
       StyleBox["0.0024`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0024, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{107.5, 0}, {108.5, 0.0016}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{190.2854303244576, 192.36689351481186`}, {
            84.25675868207685, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0016]& ,
        TagBoxNote->"0.0016"],
       StyleBox["0.0016`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0016, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{108.5, 0}, {109.5, 0.002}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{191.86689351481186`, 193.9483567051661}, {
            80.87154502139279, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.002]& ,
        TagBoxNote->"0.002"],
       StyleBox["0.002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{109.5, 0}, {110.5, 0.0017}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{193.4483567051661, 195.52981989552038`}, {
            83.41045526690583, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0017]& ,
        TagBoxNote->"0.0017"],
       StyleBox["0.0017`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0017, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{110.5, 0}, {111.5, 0.0019}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{195.02981989552038`, 197.11128308587465`}, {
            81.7178484365638, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0019]& ,
        TagBoxNote->"0.0019"],
       StyleBox["0.0019`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0019, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{111.5, 0}, {112.5, 0.0014}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{196.61128308587465`, 198.69274627622892`}, {
            85.94936551241888, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0014]& ,
        TagBoxNote->"0.0014"],
       StyleBox["0.0014`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0014, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{112.5, 0}, {113.5, 0.0007}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{198.19274627622892`, 200.2742094665832}, {
            91.87348941861597, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0007]& ,
        TagBoxNote->"0.0007"],
       StyleBox["0.0007`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0007, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{113.5, 0}, {114.5, 0.0009}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{199.7742094665832, 201.85567265693743`}, {
            90.18088258827395, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0009]& ,
        TagBoxNote->"0.0009"],
       StyleBox["0.0009`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0009, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{114.5, 0}, {115.5, 0.0007}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{201.35567265693743`, 203.4371358472917}, {
            91.87348941861597, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0007]& ,
        TagBoxNote->"0.0007"],
       StyleBox["0.0007`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0007, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{115.5, 0}, {116.5, 0.0012}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{202.9371358472917, 205.01859903764597`}, {
            87.64197234276091, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0012]& ,
        TagBoxNote->"0.0012"],
       StyleBox["0.0012`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0012, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{116.5, 0}, {117.5, 0.0006}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{204.51859903764597`, 206.60006222800024`}, {
            92.71979283378698, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0006]& ,
        TagBoxNote->"0.0006"],
       StyleBox["0.0006`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0006, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{117.5, 0}, {118.5, 0.0009}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{206.10006222800024`, 208.18152541835448`}, {
            90.18088258827395, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0009]& ,
        TagBoxNote->"0.0009"],
       StyleBox["0.0009`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0009, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{118.5, 0}, {119.5, 0.0009}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{207.68152541835448`, 209.76298860870875`}, {
            90.18088258827395, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0009]& ,
        TagBoxNote->"0.0009"],
       StyleBox["0.0009`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0009, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{119.5, 0}, {120.5, 0.0009}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{209.26298860870875`, 211.34445179906302`}, {
            90.18088258827395, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0009]& ,
        TagBoxNote->"0.0009"],
       StyleBox["0.0009`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0009, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{120.5, 0}, {121.5, 0.001}, "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{210.84445179906302`, 212.9259149894173}, {
            89.33457917310292, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.001]& ,
        TagBoxNote->"0.001"],
       StyleBox["0.001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{121.5, 0}, {122.5, 0.0011}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{212.4259149894173, 214.50737817977154`}, {
            88.48827575793192, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0011]& ,
        TagBoxNote->"0.0011"],
       StyleBox["0.0011`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0011, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{122.5, 0}, {123.5, 0.0008}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{214.00737817977154`, 216.0888413701258}, {
            91.02718600344495, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0008]& ,
        TagBoxNote->"0.0008"],
       StyleBox["0.0008`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0008, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{123.5, 0}, {124.5, 0.0007}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{215.5888413701258, 217.67030456048008`}, {
            91.87348941861597, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0007]& ,
        TagBoxNote->"0.0007"],
       StyleBox["0.0007`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0007, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{124.5, 0}, {125.5, 0.0008}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{217.17030456048008`, 219.25176775083435`}, {
            91.02718600344495, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0008]& ,
        TagBoxNote->"0.0008"],
       StyleBox["0.0008`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0008, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{125.5, 0}, {126.5, 0.0007}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{218.75176775083435`, 220.8332309411886}, {
            91.87348941861597, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0007]& ,
        TagBoxNote->"0.0007"],
       StyleBox["0.0007`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0007, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{126.5, 0}, {127.5, 0.0008}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{220.3332309411886, 222.41469413154286`}, {
            91.02718600344495, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0008]& ,
        TagBoxNote->"0.0008"],
       StyleBox["0.0008`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0008, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{127.5, 0}, {128.5, 0.0004}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{221.91469413154286`, 223.99615732189713`}, {
            94.41239966412901, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0004]& ,
        TagBoxNote->"0.0004"],
       StyleBox["0.0004`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0004, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{128.5, 0}, {129.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{223.49615732189713`, 225.5776205122514}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{129.5, 0}, {130.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{225.0776205122514, 227.15908370260564`}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{130.5, 0}, {131.5, 0.0005}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{226.65908370260564`, 228.7405468929599}, {
            93.566096248958, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0005]& ,
        TagBoxNote->"0.0005"],
       StyleBox["0.0005`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0005, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{131.5, 0}, {132.5, 0.0004}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{228.2405468929599, 230.32201008331418`}, {
            94.41239966412901, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0004]& ,
        TagBoxNote->"0.0004"],
       StyleBox["0.0004`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0004, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{132.5, 0}, {133.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{229.82201008331418`, 231.90347327366845`}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{133.5, 0}, {134.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{231.40347327366845`, 233.4849364640227}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{134.5, 0}, {135.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{232.9849364640227, 235.06639965437697`}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{135.5, 0}, {136.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{234.56639965437697`, 236.64786284473124`}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{136.5, 0}, {137.5, 0.0003}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{236.14786284473124`, 238.2293260350855}, {
            95.25870307930003, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0003]& ,
        TagBoxNote->"0.0003"],
       StyleBox["0.0003`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0003, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{137.5, 0}, {138.5, 0.0004}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{237.7293260350855, 239.81078922543975`}, {
            94.41239966412901, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0004]& ,
        TagBoxNote->"0.0004"],
       StyleBox["0.0004`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0004, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{138.5, 0}, {139.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{239.31078922543975`, 241.39225241579402`}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{139.5, 0}, {140.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{240.89225241579402`, 242.9737156061483}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{140.5, 0}, {141.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{242.4737156061483, 244.55517879650256`}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{141.5, 0}, {142.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{244.05517879650256`, 246.1366419868568}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{142.5, 0}, {143.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{245.6366419868568, 247.71810517721107`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{143.5, 0}, {144.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{247.21810517721107`, 249.29956836756534`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{144.5, 0}, {145.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{248.79956836756534`, 250.8810315579196}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{145.5, 0}, {146.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{250.3810315579196, 252.46249474827388`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{146.5, 0}, {147.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{251.96249474827388`, 254.04395793862813`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{147.5, 0}, {148.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{253.54395793862813`, 255.6254211289824}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{148.5, 0}, {149.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{255.1254211289824, 257.20688431933667`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{149.5, 0}, {150.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{256.70688431933667`, 258.78834750969094`}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{151.5, 0}, {152.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{259.86981070004515`, 261.9512738903994}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{153.5, 0}, {154.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{263.0327370807537, 265.11420027110796`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{155.5, 0}, {156.5, 0.0002}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{266.19566346146223`, 268.2771266518165}, {
            96.10500649447104, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0002]& ,
        TagBoxNote->"0.0002"],
       StyleBox["0.0002`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0002, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{156.5, 0}, {157.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{267.7771266518165, 269.8585898421708}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{162.5, 0}, {163.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{277.26590579394207`, 279.34736898429634`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{165.5, 0}, {166.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{282.0102953650049, 284.09175855535915`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{168.5, 0}, {169.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{286.7546849360677, 288.8361481264219}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{170.5, 0}, {171.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{289.9176113167762, 291.99907450713044`}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{171.5, 0}, {172.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{291.49907450713044`, 293.5805376974847}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{185.5, 0}, {186.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{313.6395591720902, 315.7210223624444}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{187.5, 0}, {188.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{316.80248555279866`, 318.8839487431529}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], 
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            RectangleBox[{208.5, 0}, {209.5, 0.0001}, "RoundingRadius" -> 0]},
           
           
           ImageSizeCache->{{350.0132125502382, 352.0946757405925}, {
            96.95130990964206, 98.29761332481307}}],
          "DelayedMouseEffectStyle"]},
        StatusArea[#, 0.0001]& ,
        TagBoxNote->"0.0001"],
       StyleBox["0.0001`", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[0.0001, {}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.46, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotLabel->FormBox[
   "\"Smooth cubic threefolds over \\!\\(\\*SubscriptBox[\\(\
\[DoubleStruckCapitalF]\\), \\(7\\)]\\) with given number of lines\"", 
    TraditionalForm],
  PlotRange->{{7.5, 209.5}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, {{0., 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0%\"", ShowStringCharacters -> False], 0., AutoDelete -> 
          True], PercentForm], TraditionalForm]}, {0.005, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.5%\"", ShowStringCharacters -> False], 0.005, 
          AutoDelete -> True], PercentForm], TraditionalForm]}, {0.01, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"1%\"", ShowStringCharacters -> False], 0.01, AutoDelete -> 
          True], PercentForm], TraditionalForm]}, {0.015, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"1.5%\"", ShowStringCharacters -> False], 0.015, 
          AutoDelete -> True], PercentForm], TraditionalForm]}, {0.02, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"2%\"", ShowStringCharacters -> False], 0.02, AutoDelete -> 
          True], PercentForm], TraditionalForm]}}}, {Automatic, {{0., 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0%\"", ShowStringCharacters -> False], 0., AutoDelete -> 
          True], PercentForm], TraditionalForm]}, {0.005, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.5%\"", ShowStringCharacters -> False], 0.005, 
          AutoDelete -> True], PercentForm], TraditionalForm]}, {0.01, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"1%\"", ShowStringCharacters -> False], 0.01, AutoDelete -> 
          True], PercentForm], TraditionalForm]}, {0.015, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"1.5%\"", ShowStringCharacters -> False], 0.015, 
          AutoDelete -> True], PercentForm], TraditionalForm]}, {0.02, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"2%\"", ShowStringCharacters -> False], 0.02, AutoDelete -> 
          True], PercentForm], TraditionalForm]}}}]]], "Output",
 CellChangeTimes->{3.8416041669164057`*^9, 3.8416042965008297`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"7c72bc5f-c760-4ac3-a4e9-fd4b8495adab"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.841602985727859*^9, 3.8416029857361927`*^9}, 
   3.841603732547543*^9},ExpressionUUID->"13db972d-ba74-4792-b224-\
22cc0e752426"]
},
WindowSize->{808, 911},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (June 24, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4daf1db8-d948-4d9d-9318-ad730d7f1dbb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 121507, 1579, 10720, "Input",ExpressionUUID->"3132374e-a9e1-43f8-b96d-8352d3d261cf"],
Cell[122090, 1603, 123468, 3507, 275, "Output",ExpressionUUID->"7c72bc5f-c760-4ac3-a4e9-fd4b8495adab"]
}, Open  ]],
Cell[245573, 5113, 177, 3, 30, "Input",ExpressionUUID->"13db972d-ba74-4792-b224-22cc0e752426"]
}
]
*)


